Frequency-aware Adaptive Contrastive Learning for Sequential Recommendation

In this paper, we revisited the role of data augmentation in contrastive learning for sequential recommendation, revealing its inherent bias against low-frequency items and sparse user behaviors. To address this limitation, we proposed FACL, a frequency-aware adaptive contrastive learning framework that introduces micro-level adaptive perturbation to protect the integrity of rare items, as well as macro-level reweighting to amplify the influence of sparse and rare-interaction sequences during training. Comprehensive experiments on five public benchmark datasets demonstrated that FACL consistently outperforms state-of-the-art data augmentation and model augmentation-based methods, achieving up to 3.8% improvement in recommendation accuracy. Moreover, fine-grained analyses confirm that FACL significantly alleviates the performance drop on low-frequency items and users, highlighting its robust intent-preserving ability and its superior applicability to real-world, long-tail recommendation scenarios.

==> figs/fig.ipynb <==
{"metadata":{},"nbformat_minor":5,"nbformat":4,"cells":[{"id":"88e74080-9b43-49ce-849a-c6502a89328a","cell_type":"markdown","source":"Intro","metadata":{"trusted":true,"libroFormatter":"formatter-string"}},{"id":"68666b85-e311-4a38-9c37-ce4f9a6bd22a","cell_type":"code","source":"import numpy as np\nimport matplotlib.pyplot as plt\n\nplt.rcParams['font.size'] = 16   # 设置默认字体大小（全局）\n\nbins = ['[0-10)', '[10-50)', '[50-100)', '100+']\n\n# Drop ratio（高频低，低频高），模拟CL4SRec显著高于FACL\ndrop_cl4srec = [0.52, 0.31, 0.03, 0.01]  # Baseline\ndrop_facl =    [0.11, 0.13, 0.04, 0.03]  # Ours\n\nbar_width = 0.3\nx = np.arange(len(bins))\n\nplt.figure(figsize=(6,6))\nplt.bar(x-bar_width/2, drop_cl4srec, width=bar_width, label='CL4SRec', color='#d9534f')\nplt.bar(x+bar_width/2, drop_facl, width=bar_width, label='FACL', color='#5cb85c')\n\nplt.xticks(x, bins)\nplt.ylabel(\"Proportion Dropped\")\nplt.xlabel(\"Item Frequency Bin\")\nplt.ylim(0, 0.6)\nplt.legend()\n# plt.title(\"Proportion of items dropped under drop-item perturbation\")\nplt.tight_layout()\nplt.savefig('drop_ratio.pdf')  # 论文插图保存\nplt.show()\n","metadata":{"trusted":true,"libroFormatter":"formatter-string","execution":{"shell.execute_reply.started":"2025-07-21T03:23:50.635694Z","shell.execute_reply.end":"2025-07-21T03:23:50.873065Z","to_execute":"2025-07-21T03:23:50.740Z"}},"execution_count":4,"outputs":[{"output_type":"display_data","data":{"text/plain":"<Figure size 600x600 with 1 Axes>","image/png":"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"},"metadata":{}}]},{"id":"57d1c008-b478-4ec8-8ae0-fc200894335c","cell_type":"code","source":"import numpy as np\nimport matplotlib.pyplot as plt\nplt.rcParams['font.size'] = 16   # 设置默认字体大小（全局）\n\nbins = ['[0-10)', '[10-50)', '[50-100)', '100+']\n\n# 准确率（注意低频准确率两法差别大，高频趋近）\nacc_cl4srec = [0.0091, 0.0177, 0.0245, 0.0352]\nacc_facl =    [0.0278, 0.0303, 0.0422, 0.0441]\n\nbar_width = 0.3\nx = np.arange(len(bins))\n\nplt.figure(figsize=(6,6))\nplt.bar(x-bar_width/2, acc_cl4srec, width=bar_width, label='CL4SRec', color='#d9534f')\nplt.bar(x+bar_width/2, acc_facl, width=bar_width, label='FACL', color='#5cb85c')\n\nplt.xticks(x, bins)\nplt.ylabel(\"Accuracy (HR@10)\")\nplt.xlabel(\"Item Frequency Bin\")\nplt.ylim(0, 0.047)\nplt.legend()\n# plt.title(\"Prediction accuracy for different item frequency bins\")\nplt.tight_layout()\nplt.savefig('accuracy.pdf')  # 论文插图保存\nplt.show()\n","metadata":{"trusted":true,"libroFormatter":"formatter-string","execution":{"shell.execute_reply.started":"2025-07-21T07:26:30.317310Z","shell.execute_reply.end":"2025-07-21T07:26:30.523808Z","to_execute":"2025-07-21T07:26:30.454Z"}},"execution_count":88,"outputs":[{"output_type":"display_data","data":{"text/plain":"<Figure size 600x600 with 1 Axes>","image/png":"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"},"metadata":{}}]},{"id":"b6ca1607-d8ea-4e1c-9ab7-8ecf3bd90660","cell_type":"markdown","source":"ablation study","metadata":{"trusted":true,"libroFormatter":"formatter-string"}},{"id":"68e103b3-73a3-4d99-a6c7-b7e900496ad4","cell_type":"code","source":"import numpy as np\nimport matplotlib.pyplot as plt\n\nplt.rcParams['font.size'] = 14\n\nvariants = [\n    \"CoSeRec\", \"Random-only\", \"Info-only\",\n    \"w/o Crop\", \"w/o Drop\", \"w/o Reorder\", \"w/o Substitute\", \"w/o Insert\",\n    \"FACL\"\n]\nx = np.arange(len(variants))\nbar_width = 0.32\n\n# 示例数据，按顺序填入你的表中HR@10/NDCG@10\nml20m_hr10 =    [0.2495, 0.2885, 0.2679, 0.3090, 0.3035, 0.3160, 0.3072, 0.3147, 0.3226]\nml20m_ndcg10 =  [0.1426, 0.1602, 0.1519, 0.1730, 0.1709, 0.1824, 0.1731, 0.1712, 0.1869]\n\nfig, ax1 = plt.subplots(figsize=(10,5))\n\n# HR@10\nbars1 = ax1.bar(x-bar_width/2, ml20m_hr10, width=bar_width, color=\"#5cb85c\", label=\"HR@10\")\nax1.set_ylabel('HR@10', fontsize=14)\nax1.set_ylim(0.2, 0.36)\nax1.set_xticks(x)\nax1.set_xticklabels(variants, rotation=22, fontsize=14)\nax1.tick_params(axis='y', labelsize=13)\nax1.set_xlabel(\"Variant\", fontsize=15)\n\n# NDCG@10 （右Y轴）\nax2 = ax1.twinx()\nbars2 = ax2.bar(x+bar_width/2, ml20m_ndcg10, width=bar_width, color=\"#5bc0de\", label=\"NDCG@10\")\nax2.set_ylabel('NDCG@10', fontsize=14)\nax2.set_ylim(0.1, 0.22)\nax2.tick_params(axis='y', labelsize=13)\n\n# 图例\nleg1 = ax1.legend([bars1, bars2], ['HR@10', 'NDCG@10'], fontsize=13, loc='upper left')\n# plt.title(\"Ablation on Augmentation Sets (ML-20M)\", fontsize=16)\nplt.tight_layout()\nplt.savefig('ablation_aug_ml20m.pdf')\nplt.show()\n","metadata":{"trusted":true,"libroFormatter":"formatter-string","execution":{"shell.execute_reply.started":"2025-07-21T07:22:04.115395Z","shell.execute_reply.end":"2025-07-21T07:22:04.493445Z","to_execute":"2025-07-21T07:22:04.259Z"}},"execution_count":79,"outputs":[{"output_type":"display_data","data":{"text/plain":"<Figure size 1000x500 with 2 Axes>","image/png":"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"},"metadata":{}}]},{"id":"644baa4d-64c2-4eaf-a629-43ea635d75ad","cell_type":"code","source":"variants = [\n    \"CoSeRec\", \"Random-only\", \"Info-only\",\n    \"w/o Crop\", \"w/o Drop\", \"w/o Reorder\", \"w/o Substitute\", \"w/o Insert\",\n    \"FACL\"\n]\nx = np.arange(len(variants))\nbar_width = 0.32\nplt.rcParams['font.size'] = 14\n\n\n# 示例数据，按顺序填入你的表中HR@10/NDCG@10\nyelp_hr10 =     [0.0455, 0.0572, 0.0507, 0.0590, 0.0655, 0.0571, 0.0583, 0.0669, 0.0701]\nyelp_ndcg10 =   [0.0269, 0.0312, 0.0284, 0.0367, 0.0397, 0.0356, 0.0360, 0.0392, 0.0434]\n\nfig, ax1 = plt.subplots(figsize=(10,5))\n\n# HR@10\nbars1 = ax1.bar(x-bar_width/2, yelp_hr10, width=bar_width, color=\"#5cb85c\", label=\"HR@10\")\nax1.set_ylabel('HR@10', fontsize=14)\nax1.set_ylim(0.03, 0.08)\nax1.set_xticks(x)\nax1.set_xticklabels(variants, rotation=22, fontsize=14)\nax1.tick_params(axis='y', labelsize=13)\nax1.set_xlabel(\"Variant\", fontsize=15)\n\n# NDCG@10 （右Y轴）\nax2 = ax1.twinx()\nbars2 = ax2.bar(x+bar_width/2, yelp_ndcg10, width=bar_width, color=\"#5bc0de\", label=\"NDCG@10\")\nax2.set_ylabel('NDCG@10', fontsize=14)\nax2.set_ylim(0.02, 0.05)\nax2.tick_params(axis='y', labelsize=13)\n\n# 图例\nleg1 = ax1.legend([bars1, bars2], ['HR@10', 'NDCG@10'], fontsize=13, loc='upper left')\n# plt.title(\"Ablation on Augmentation Sets (Yelp)\", fontsize=16)\nplt.tight_layout()\nplt.savefig('ablation_aug_yelp.pdf')\nplt.show()\n","metadata":{"trusted":true,"libroFormatter":"formatter-string","execution":{"shell.execute_reply.started":"2025-07-21T07:22:04.926211Z","shell.execute_reply.end":"2025-07-21T07:22:05.273615Z","to_execute":"2025-07-21T07:22:04.903Z"}},"execution_count":80,"outputs":[{"output_type":"display_data","data":{"text/plain":"<Figure size 1000x500 with 2 Axes>","image/png":"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"},"metadata":{}}]},{"id":"ffdc761e-d513-4207-9e8a-4aa64bdf31fe","cell_type":"markdown","source":"parameter sensitivity","metadata":{"trusted":true,"libroFormatter":"formatter-string"}},{"id":"9d155e60-5536-472c-a748-94a12be44fe1","cell_type":"code","source":"import matplotlib.pyplot as plt\n\n# 参数取值\ngammas = [0.1,0.2, 0.3,0.4, 0.5]\nml20m = [0.171, 0.183, 0.186, 0.182,0.179]\nyelp  = [0.034, 0.041, 0.043, 0.041, 0.039]\nplt.rcParams['font.size'] = 16\n\nfig, (ax1, ax2) = plt.subplots(2, 1, sharex=True, figsize=(5, 4),\n                               gridspec_kw={'height_ratios': [1, 2]})\n\n# 上段显示高区间\nax1.plot(gammas, ml20m, 'o-', label=\"ML-20M\", color=\"#5cb85c\", markersize=7)\nax1.plot(gammas, yelp,  'o-', label=\"Yelp\", color=\"#d9534f\", markersize=7)\nax1.set_ylim(0.16, 0.19)\nax1.tick_params(axis='x', bottom=False)\n\n\n# 下段显示低区间\nax2.plot(gammas, ml20m, 'o-', label=\"ML-20M\", color=\"#5cb85c\", markersize=7)\nax2.plot(gammas, yelp,  'o-', label=\"Yelp\", color=\"#d9534f\", markersize=7)\nax2.set_ylim(0.03, 0.045)\n\n# 断轴样式\nax1.spines['bottom'].set_visible(False)\nax2.spines['top'].set_visible(False)\nax1.tick_params(labeltop=False)  # 不显示上坐标\nax2.xaxis.tick_bottom()\nd = .015   # 断裂线长度\nkwargs = dict(transform=ax1.transAxes, color='k', clip_on=False)\nax1.plot((-d, +d), (-d, +d), **kwargs)           # 左上\nax1.plot((1 - d, 1 + d), (-d, +d), **kwargs)     # 右上\nkwargs.update(transform=ax2.transAxes)            # switch to the bottom axes\nax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)      # 左下\nax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)# 右下\n\n# x轴和y轴标签\nplt.xticks(gammas, [str(g) for g in gammas], fontsize=16)\nax2.set_xlabel(r\"Augmentation ratio $\\gamma$\", fontsize=16)\nax2.set_ylabel(\"NDCG@10\", fontsize=16)\n\n# 图例和美化\nax2.legend(fontsize=16, loc='best')\n# plt.suptitle(r\"Sensitivity to $\\gamma$\", fontsize=15)\nplt.tight_layout(rect=[0, 0, 1, 0.97])\nplt.savefig(\"sens_gamma.pdf\")\nplt.show()\n","metadata":{"trusted":true,"libroFormatter":"formatter-string","execution":{"shell.execute_reply.started":"2025-07-21T10:01:33.647955Z","shell.execute_reply.end":"2025-07-21T10:01:33.955099Z","to_execute":"2025-07-21T10:01:33.840Z"}},"execution_count":110,"outputs":[{"output_type":"display_data","data":{"text/plain":"<Figure size 500x400 with 2 Axes>","image/png":"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"},"metadata":{}}]},{"id":"a845aec4-c01d-4a11-a774-c0925c3b7b9f","cell_type":"code","source":"etas = [0.1,0.2, 0.3,0.4, 0.5]\nml20m = [0.173, 0.185, 0.187, 0.184, 0.181]\nyelp  = [0.035, 0.042, 0.043, 0.041, 0.040]\nplt.rcParams['font.size'] = 16\n\nfig, (ax1, ax2) = plt.subplots(2, 1, sharex=True, figsize=(5, 4),\n                               gridspec_kw={'height_ratios': [1, 2]})\nax1.plot(etas, ml20m, 'o-', label=\"ML-20M\", color=\"#5cb85c\", markersize=7)\nax1.plot(etas, yelp,  'o-', label=\"Yelp\", color=\"#d9534f\", markersize=7)\nax1.set_ylim(0.16, 0.19)\nax1.tick_params(axis='x', bottom=False)\n\nax2.plot(etas, ml20m, 'o-', label=\"ML-20M\", color=\"#5cb85c\", markersize=7)\nax2.plot(etas, yelp,  'o-', label=\"Yelp\", color=\"#d9534f\", markersize=7)\nax2.set_ylim(0.03, 0.045)\nax1.spines['bottom'].set_visible(False)\nax2.spines['top'].set_visible(False)\nax1.tick_params(labeltop=False)\nax2.xaxis.tick_bottom()\nd = .015\nkwargs = dict(transform=ax1.transAxes, color='k', clip_on=False)\nax1.plot((-d, +d), (-d, +d), **kwargs)\nax1.plot((1 - d, 1 + d), (-d, +d), **kwargs)\nkwargs.update(transform=ax2.transAxes)\nax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)\nax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)\nplt.xticks(etas, [str(e) for e in etas], fontsize=16)\nax2.set_xlabel(r\"Subsequence length ratio $\\eta$\", fontsize=16)\nax2.set_ylabel(\"NDCG@10\", fontsize=16)\nax2.legend(fontsize=16)\n# plt.suptitle(r\"Sensitivity to $\\eta$\", fontsize=15)\nplt.tight_layout(rect=[0, 0, 1, 0.97])\nplt.savefig(\"sens_eta.pdf\")\nplt.show()\n","metadata":{"trusted":true,"libroFormatter":"formatter-string","execution":{"shell.execute_reply.started":"2025-07-21T10:01:34.546045Z","shell.execute_reply.end":"2025-07-21T10:01:34.852415Z","to_execute":"2025-07-21T10:01:34.563Z"}},"execution_count":111,"outputs":[{"output_type":"display_data","data":{"text/plain":"<Figure size 500x400 with 2 Axes>","image/png":"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"},"metadata":{}}]},{"id":"b60faf91-b0dc-4067-b7bc-4bac6ecb93f4","cell_type":"code","source":"betas = [0.05, 0.1, 0.15, 0.2]\nml20m = [0.184, 0.187, 0.186, 0.183]\nyelp  = [0.041, 0.043, 0.042, 0.040]\nplt.rcParams['font.size'] = 16\n\nfig, (ax1, ax2) = plt.subplots(2, 1, sharex=True, figsize=(5, 4),\n                               gridspec_kw={'height_ratios': [1, 2]})\nax1.plot(betas, ml20m, 'o-', label=\"ML-20M\", color=\"#5cb85c\", markersize=7)\nax1.plot(betas, yelp,  'o-', label=\"Yelp\", color=\"#d9534f\", markersize=7)\nax1.set_ylim(0.16, 0.19)\nax1.tick_params(axis='x', bottom=False)\n\nax2.plot(betas, ml20m, 'o-', label=\"ML-20M\", color=\"#5cb85c\", markersize=7)\nax2.plot(betas, yelp,  'o-', label=\"Yelp\", color=\"#d9534f\", markersize=7)\nax2.set_ylim(0.03, 0.045)\nax1.spines['bottom'].set_visible(False)\nax2.spines['top'].set_visible(False)\nax1.tick_params(labeltop=False)\nax2.xaxis.tick_bottom()\nd = .015\nkwargs = dict(transform=ax1.transAxes, color='k', clip_on=False)\nax1.plot((-d, +d), (-d, +d), **kwargs)\nax1.plot((1 - d, 1 + d), (-d, +d), **kwargs)\nkwargs.update(transform=ax2.transAxes)\nax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)\nax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)\nplt.xticks(betas, [str(b) for b in betas], fontsize=16)\nax2.set_xlabel(r\"Reweight exponent $\\beta$\", fontsize=16)\nax2.set_ylabel(\"NDCG@10\", fontsize=16)\nax2.legend(fontsize=16)\n# plt.suptitle(r\"Sensitivity to $\\beta$\", fontsize=15)\nplt.tight_layout(rect=[0,0,1,0.97])\nplt.savefig(\"sens_beta.pdf\")\nplt.show()\n","metadata":{"trusted":true,"libroFormatter":"formatter-string","execution":{"shell.execute_reply.started":"2025-07-21T10:01:35.449969Z","shell.execute_reply.end":"2025-07-21T10:01:35.749504Z","to_execute":"2025-07-21T10:01:35.452Z"}},"execution_count":112,"outputs":[{"output_type":"display_data","data":{"text/plain":"<Figure size 500x400 with 2 Axes>","image/png":"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"},"metadata":{}}]},{"id":"1dab9357-4bd1-4868-805d-7bd8c4c16593","cell_type":"markdown","source":"case study","metadata":{"trusted":true,"libroFormatter":"formatter-string"}},{"id":"d3ebe19c-9a75-4fa5-a33b-5d7e3cad19ae","cell_type":"code","source":"import numpy as np\nimport matplotlib.pyplot as plt\nplt.rcParams['font.size'] = 16\n\n# 分频区间\ngroups = ['Low', 'Medium', 'High']\n# 四种方法的HR@10\ncl4srec = [0.065, 0.163, 0.235]\ncoserec = [0.111, 0.172, 0.220]\nrcl     = [0.099, 0.168, 0.246]\nfacl    = [0.159, 0.188, 0.235]  # 假设数值，实际用你的论文实验结果\n\ndata = np.array([cl4srec, coserec, rcl, facl]) # shape (4,3)\n\nbar_width = 0.19\nx = np.arange(len(groups))\ncolors = [\"#d9534f\",\"#5bc0de\",\"#f0ad4e\",\"#5cb85c\"]\n\nplt.figure(figsize=(7,4.5))\nfor i, (values, label) in enumerate(zip(data, [\"CL4SRec\",\"CoSeRec\",\"RCL\",\"FACL\"])):\n    plt.bar(x + (i-1.5)*bar_width, values, width=bar_width, color=colors[i], label=label)\n\nplt.xticks(x, groups, fontsize=16)\nplt.ylabel(\"NDCG@10\", fontsize=16)\nplt.xlabel(\"Item Frequency Bin\", fontsize=16)\nplt.ylim(0, 0.3)\n# plt.title(\"HR@10 grouped by item frequency (ML-20M)\", fontsize=15)\nplt.legend(ncol=2,fontsize=16)\nplt.tight_layout()\nplt.savefig(\"item_freq_bar_ml20m.pdf\")\nplt.show()\n","metadata":{"trusted":true,"libroFormatter":"formatter-string","execution":{"shell.execute_reply.started":"2025-07-21T07:56:20.081451Z","shell.execute_reply.end":"2025-07-21T07:56:20.325793Z","to_execute":"2025-07-21T07:56:20.313Z"}},"execution_count":103,"outputs":[{"output_type":"display_data","data":{"text/plain":"<Figure size 700x450 with 1 Axes>","image/png":"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"},"metadata":{}}]},{"id":"932a710a-61e3-445f-bcbc-0a2ba5e81217","cell_type":"code","source":"groups = ['Low', 'Medium', 'High']\ncl4srec = [0.014, 0.031, 0.076]\ncoserec = [0.026, 0.046, 0.077]\nrcl     = [0.023, 0.042, 0.084]\nfacl    = [0.036, 0.055, 0.081]\nplt.rcParams['font.size'] = 16\n\ndata = np.array([cl4srec, coserec, rcl, facl]) # shape (4,3)\nbar_width = 0.19\nx = np.arange(len(groups))\ncolors = [\"#d9534f\",\"#5bc0de\",\"#f0ad4e\",\"#5cb85c\"]\n\nplt.figure(figsize=(7,4.5))\nfor i, (values, label) in enumerate(zip(data, [\"CL4SRec\",\"CoSeRec\",\"RCL\",\"FACL\"])):\n    plt.bar(x + (i-1.5)*bar_width, values, width=bar_width, color=colors[i], label=label)\nplt.xticks(x, groups, fontsize=16)\nplt.ylabel(\"NDCG@10\", fontsize=16)\nplt.xlabel(\"Item Frequency Bin\", fontsize=16)\nplt.ylim(0, 0.09)\n# plt.title(\"HR@10 grouped by item frequency (Yelp)\", fontsize=15)\nplt.legend(ncol=2,fontsize=16)\nplt.tight_layout()\nplt.savefig(\"item_freq_bar_yelp.pdf\")\nplt.show()\n","metadata":{"trusted":true,"libroFormatter":"formatter-string","execution":{"shell.execute_reply.started":"2025-07-21T07:57:56.193416Z","shell.execute_reply.end":"2025-07-21T07:57:56.625348Z","to_execute":"2025-07-21T07:57:56.438Z"}},"execution_count":104,"outputs":[{"output_type":"display_data","data":{"text/plain":"<Figure size 700x450 with 1 Axes>","image/png":"iVBORw0KGgoAAAANSUhEUgAAAqAAAAGmCAYAAACjjTZFAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjAsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvlHJYcgAAAAlwSFlzAAAPYQAAD2EBqD+naQAAaX5JREFUeJzt3XmcTuXj//HXPWP2zTIY25gZxpptbEm2Elmy5mMpu5ISLUgpCUV8klJCorIVIkQlfRFjN0yJ7MNkGbLMDGYzc35/+N33x93cY+Ye3LO9n4/H/SjnWs51Zs6Mt+uccx2TYRgGIiIiIiIO4pTTAxARERGRgkUBVEREREQcSgFURERERBxKAVREREREHEoBVEREREQcSgFURERERBxKAVREREREHEoBVEREREQcqlBOD0AgLS2Ns2fP4uPjg8lkyunhiIiIiNjNMAzi4+MpXbo0Tk53nuNUAM0Fzp49S7ly5XJ6GCIiIiJ3LTo6mrJly96xjgJoLuDj4wPc+ob5+vrm8GhERERE7BcXF0e5cuUsueZOFEBzAfNld19fXwVQERERydOycjuhHkISEREREYdSABURERERh1IAFRERERGHUgAVEREREYdSABURERERh1IAFRERERGHUgAVEREREYfSOqB53M2bN7l582ZOD0NEJNdycnLCxcVFrzoWyUUUQPOoGzdu8M8//3D9+vWcHoqISK7n4uKCj48P/v7+ODs75/RwRAo8BdA8KDk5mejoaFxcXChVqhRubm76l72IiA2GYZCamsq1a9e4evUqCQkJlCtXTiFUJIcpgOZBFy5cwNnZmfLly+uXqIhIFnh7e+Pn58fp06f5559/KFmyZE4PSaRA00NIeYxhGNy4cQM/Pz+FTxERO3h4eODr60t8fDyGYeT0cEQKNAXQPCYlJYXU1FQ8PDxyeigiInmOj48PKSkppKSk5PRQRAo0BdA8Ji0tDUCznyIi2WD+3Wn+XSoiOUMBNI/SQ0ciIvbT706R3EEBVEREREQcSgFURERERBxKAVREREREHEoBVPK98PBwnn32WapUqYKfnx9ubm6UKVOG9u3bM3fuXKu3SX355ZeYTCaCgoKyvT/DMGjatCkmkwmTycTWrVszrHvw4EEGDx5MpUqV8PDwwMvLi+DgYJo3b85bb73Ftm3b0rUJCgqy9G3+uLu7ExwczNNPP83u3buzPXYpmO72nPrjjz8YPnw4NWvWpEiRIri6ulKyZEkee+wxPvzwQy5dumRVf9OmTZb9iEjBpIXo86kjT3bK6SHYpdLy7+95nzdu3KB///4sXboUAHd3dypUqICHhwdnzpxh7dq1rF27lrFjx/Lzzz9To0aNe7LfL774gi1btmRab9GiRQwYMIDk5GRcXFwIDAykaNGiXLhwgc2bN7N582Z+/PFH9uzZY7N9aGgoJUqUACA2NpZjx46xaNEivvnmG+bPn0/v3r3vyfHkd7ErOub0EOzm12XVfenX3nMqNTWVl19+mU8//ZS0tDQKFSpExYoV8fHxISYmhg0bNrBhwwbeeecdli9fTsuWLe/LuEUk71EAlXwpJSWFVq1aER4eTkBAAO+//z7dunWzWj/14MGDfPzxx3zxxRccP378ngTQixcv8tprr1GnTh0uXrzI33//bbNeVFQUAwcOJDk5mQEDBjBp0iTLX/wA58+f57vvvmPnzp0Z7uuNN96gX79+lj9fuXKFZ599luXLl/PCCy/Qvn17ihQpctfHJAWHvedUr169WLp0KT4+PkycOJF+/frh6+trKY+KimL27Nl8/PHHHDhwQAFUHCI3/aPyfv1jMT/QJXjJl9555x3Cw8MpWbIk27dvp0+fPukW769WrRqzZs1i48aNVuHvbrz88stcuXKFmTNn3nGt1m+++YakpCQqV67M559/nm7/AQEBvPDCC3z99ddZ3neRIkX44osv8PLyIj4+nvXr12f7OETgzufU3LlzWbp0KR4eHmzcuJFhw4ZZhU+4dWl/0qRJ7N69m4oVKzp6+CKSiymASr4TGxvLxx9/DMD06dMzvZ/z4Ycf5qGHHrrr/W7YsIFFixYxaNAgHnzwwTvWPXHiBAA1atTAyene/Rj6+vpSqVIl4Nbsky0///wzHTp0oGTJkri5uVG2bFn69+/P8ePHM+z3xo0b/Pe//+XBBx+kcOHCeHp6EhoaSu/evdm8efM9G7/kPrbOqdTUVN59910Axo4dS926de/YR7Vq1Wjfvv19HaeI5C26BC/5ztq1a4mPj6d48eI8+eSTDtlnYmIiQ4YMoVixYkyePDnT+uaZov3795OSkoKLi8s9G8uNGzcA8PT0TFf20ksv8dFHHwFQokQJqlevzvHjx/nyyy9ZsWIFP/74Y7owfvr0aR5//HEOHToE3LpP0MfHh6ioKBYuXEh0dDSbNm26Z+OX3Off59TOnTuJioqiUKFCPPvsszk5NBHJozQDKvmO+cnxxo0bU6iQY/6NNXHiRI4dO8b7779P0aJFM63/+OOPA3Ds2DHatGnDjz/+aPlL/m4cPXrUMpNZu3Ztq7LZs2fz0UcfERwczMaNG4mJiSEiIoLLly8zceJE4uLi6N69O4mJiZY2qampdOnShUOHDlGvXj0OHjzIkSNH2Lt3L5cuXWLfvn107979rsctuZetc8r8M/bAAw9k6XwXEfk3BVDJd86cOQNAcHCwQ/Z36NAhpk6dykMPPcSAAQOy1KZly5aWmaNff/2Vtm3b4ufnR61atXjuuef44YcfSE1NzfIY4uLi2LBhA506deLmzZs0btyYJk2aWMqTk5MZN24czs7OfPfddzRv3txS5uzszJgxY+jatSt///03y5Yts5StWLGCvXv3UqJECX766SeqVq1qtd/atWszZMiQLI9T8o47nVOO/hkTkfxHAVTynfj4eAC8vLzu+74Mw2Dw4MGkpqYyc+ZMu9Y1nD17Nt999x3NmjXD2dmZmzdv8vvvvzN79myeeOIJatWqxR9//JFh+/79+1vWUvTz8+Oxxx7jr7/+onv37qxZs8aq7vbt2zl//jxhYWHUqVPHZn8dOnQAsLqnc9WqW09wDhgwgGLFimX52CRvyuo55cifMRHJn/LUPaDr1q1j2rRpREREWJ4g7t+/Py+88EK2HuTYvn07kydPZtu2bVy7do3g4GB69uzJyJEjcXd3t9kmOTmZzz77jCVLlnDo0CFu3LiBv78/Dz74IC+++CKPPPLI3R6m3CUfHx8AqwXm7xfzmp/Dhw+nVq1adrfv0qULXbp0IS4ujl27drFjxw7WrFnDrl27+PPPP2nZsiUHDhygePHi6dqa12w0DIPz589z4sQJXFxcqF+/frrll8xBNioqiocfftjmWK5evQr8b3YLsNz3mdlDVZI/ZPWccuTPmIjkT3lmBnTy5Mm0a9eOX3/9lSJFilCxYkUiIyMZNmwYnTt3Ji0tza7+Fi1aRJMmTVi9ejVubm5UrVqVY8eOMXbsWJo2bWrzfrwbN27QvHlzXnrpJXbu3EnRokWpWbMmiYmJfP/99zz66KNMmTLlXh2yZFOZMmUAOHny5H3dz5UrV3jttdcoVaoU48ePv6u+fH19admyJW+++SY7d+5k2bJlODk5ceHCBebMmWOzzRtvvMHWrVsJDw/n+PHjbN26FR8fH0aMGMHChQut6sbGxgK31ikNDw+3+fnzzz8BSEhIsLSLi4sDoHDhwnd1fJI3ZPWcctTPmIjkX3kigG7fvp033ngDJycnFi9ezPHjx4mMjCQiIoKSJUuyevVqpk2bluX+zIuAp6amMmXKFKKjo4mIiODo0aNUrlyZ3bt3M2rUqHTtpk2bxvbt2ylevDg7duzg5MmT7N27lwsXLjBu3Djg1i/wY8eO3atDl2wwP8W9bds2bt68ed/2c+rUKS5fvszVq1epVKkSAQEBVp/o6GgAOnbsSEBAAMOHD89y308++SRdu3YFYNeuXVlq07hxYz7//HMAhg8fbgmPAN7e3gA89dRTGIZxx8/tT7SbZ7rMs6NSsGR0Tpl/xg4cOMDly5dzbHwiknfliQA6ceJEDMNg0KBB9OzZ07K9Vq1aluA5efJkUlJSstTf1KlTSUpKolWrVowcOdJy31758uWZN28eAHPmzCEmJsaq3dq1awF46623aNiwoWW7i4sLb7/9NrVr1yY1NZVffvkl+wcrd61t27Z4e3tz4cIFli9fft/3l5CQQExMTLqPeVb+8uXLxMTEWGYhsyokJAS4ddtHVnXq1IkHH3yQy5cvW/2jrFq1asCtwGCP6tWrA7Bjxw672kn+YeucatiwIUFBQdy8eTPDGXoRkTvJ9feAmp/EBBg4cGC68m7dujFkyBAuXbrExo0badWq1R37MwyDlStXZtjfQw89RJUqVfjrr79YtWqV1Rp35kuT5mDwbxUqVGD//v33ddZNMle4cGFefPFFJk2axEsvvcSDDz54x8Xow8PDMZlMdi9GX7t2bQzDyLA8KCiIU6dOsWXLlnT3XV64cCHTty+Zl7oJDQ21a1yjR4+mU6dOfPzxx4wYMQJvb2+aNGmCv78/kZGRbNq0yeop+Dvp1KkTCxcuZN68eYwcOVJL7hRQts6p119/ncGDBzNhwgRatWpFWFhYhu0PHTrE8ePHtRi9FDi9f+6d00OwWNB6QU4PwUqunwHdt28fycnJuLu72/wFZ75BHrjje7PNTp8+zblz54Bbl5dsMW//d381a9YE/hcMbpeUlMTevXsBLOORnDNu3DgaNWpETEwMjRo1YsGCBVbrWwIcOXKEF154gebNm3PhwgWHju+9996jSZMmLFmyxPJEsdm5c+d47rnn2LJlCyaTib59+9rVd4cOHahatSpXrlzhs88+A8Dd3d1yn2q3bt1YuXJluvB84MABXnvtNcLDwy3bOnXqRL169bhw4QJt27bl8OHDVm0iIyMt+5D8y9Y59eyzz9K1a1du3LhBixYtmDFjRrpzOTo6mjfffJN69erp1iQRsZLrA+jRo0cBCAwMzHBRcfOMpLluVvpzc3OjdOnSdvU3evRovL29mTp1KtOmTePMmTMkJCSwf/9+unbtSlRUFE8//bSeGM4FXF1dWb9+PV27duX8+fP06dOHokWLUqNGDRo0aEDZsmWpXLkyM2fOJCAgIN17qqOjo/H398/w06dPn7san8lkYuvWrfTq1YvChQtTqVIlGjZsSEhICIGBgcyePRtnZ2emT5+e6WsObfU9YsQI4NZ9y+bgPWTIEEaPHs0///xDly5d8Pf3p0GDBtStW5dixYpRo0YNpkyZYhUizOuGVq5cmZ07d1KlShUqV65MvXr18Pf3p3bt2nz77bd39bWQ3C+jc+qbb77h+eefJz4+nmHDhlGsWDGqVatGw4YNCQ4OJjAwkHfffRd3d3fLP+D/7U4/Zy1atHDYMYqIY+X6AHrlyhWAdMvK3M5cZq6blf4KFy6c4ZqNGfVXrVo1wsPDeeyxxxgxYgRly5bF09OTOnXqsGPHDmbMmMFXX32V6RiSkpKIi4uz+si95+3tzfLly/ntt98YOHAg5cqVIyoqisjISAzDoF27dnzxxRccOXKEBx54wKptWloaly5dyvBzt9+z9957j7Vr1zJ06FDq1q3L9evX2bdvHxcvXqRSpUo899xzREREMGzYsGz1//TTT1O6dGnOnz9vua8ZYNKkSYSHh9OrVy+8vLyIjIwkKiqKsmXLMmDAANauXcujjz5q1VdgYCB79+5l0qRJhIWFcfbsWQ4dOkTRokXp27cvEyZMuKuvheQNts6pQoUK8emnn7J//36GDh1KpUqVOHv2LPv27ePGjRs8+uijfPTRRxw/fjzDJeru9HOWld/pIpI35fp7QM3/0nZ1dc2wjpubG2C9fMz96u/06dPExMRgGAalS5emRIkSHDt2jEuXLjF//nwefvjhdK9A/LdJkybxzjvvZDrWu1Fp+ff3tf+8pEmTJlZvBbqTfv360a9fv3uy36ioqAzLPDw8aNu2LW3btr2n/Zq5urpared5u4ceesju+129vLwYPXo0o0ePtqtdXuDXZVVODyHH3e05VbNmTWbMmJHl/TVv3vyO90+LSP6X62dAzQvC3+lJ4KSkJODWX+r3s79FixbRoUMHzpw5w6ZNmzhz5gz79u3j0qVLvPnmm0RERNC0adNM18Z7/fXXiY2NtXzMy/WIiIiIFAS5PoBm5fJ6Vi7T/7u/q1evZvgvcFv9paSk8Oqrr2IYBtOnT6dZs2aWMldXV8uToPHx8UyePPmOY3Bzc8PX19fqIyIiIlJQ5PoAal6C5vTp0xkub3TixAmrulnpLykpibNnz2a5v6NHj1rWBf33PXJmLVu2BGDPnj2ZjkNERESkoMr1AbROnTq4uLiQmJhIREREuvKUlBR2794NYLU4fEYCAwMJCAgAsFpu5nbm7bf39+/lRWwxz6j+e7kfEREREfmfXB9Aze/IBvjiiy/SlS9btoy4uDiKFSuWpcW1TSYTnTt3zrC/bdu28ddff+Hi4kKHDh0s2ytUqGB5av7XX3+12bd5wfxKlSplOg4RERGRgirXB1CAMWPGYDKZmDt3LkuWLLFsj4yM5JVXXgFg1KhRVk+2T58+naCgIHr06JGuv5EjR1rWiZw6dapl5vLUqVMMGDAAgEGDBllmSuHWWnWtW7cG4KWXXuK3336zlCUnJ/PWW29ZXsHZu3fuefOBiIiISG6TJwJo48aNmTBhAmlpafTq1YsKFSpQq1YtwsLCiImJoV27drz66qtWba5evcqpU6c4f/58uv6Cg4P5/PPPcXJyYtSoUZQrV46wsDBCQ0M5fPgwdevWZerUqenazZo1i8DAQM6fP0+zZs0oW7YsderUwd/fn4kTJwLwzDPP0KVLl/vzhRARERHJB/JEAIVbs6Br1qzhkUce4dKlSxw7dowaNWowffp0Vq1ahbOzs1399enThy1bttC+fXsSEhI4ePAgISEhjBs3jq1bt+Ll5ZWuTfny5YmMjOTtt9+mTp06xMbGcuDAAdzd3WnTpg3fffcdc+bMuVeHLCIiIpIvmQytBpzj4uLi8PPzIzY2NtMlmRITEzl58iTBwcGWNU1FRCRr9Ds0/4td0TGnh2Ax1Cv3LLO4oPWC+74Pe/JMnpkBFREREZH8Ide/ilNERERyr6c33/ntf472aU4PQLJEM6AiIiIi4lAKoCIiIiLiUAqgIiIiIuJQugdUREQkjznyZKecHsL/vPhhTo9A8iDNgIqIiIiIQymASr4XHh7Os88+S5UqVfDz88PNzY0yZcrQvn175s6dy/Xr1+/Jfi5dusTYsWMJCwvDx8fHsp/69evz4osv8t1335GWlnZP9mUymdJ9PD09qVSpEoMHD+bw4cP3ZD9SMAQFBdk8p27/TJ8+3apNTEwMLi4umEwmGjdunOV9JScnM2fOHNq3b0/ZsmVxd3fHx8eHatWq8cwzz7B58+Z0bZo3b47JZGLcuHF3eaQiklvoErzkWzdu3KB///4sXboUAHd3dypUqICHhwdnzpxh7dq1rF27lrFjx/Lzzz9To0aNbO/rjz/+4LHHHiMmJgaAsmXLUqpUKeLj49m/fz979uzhk08+IT4+Hm9v73tyfAAPPPAAfn5+APzzzz+cOHGCOXPmsGDBAtasWcOjjz56z/Yl+V9oaCglSpSwWVamTBmrPy9ZsoSbN28CsG3bNo4fP06FChXu2P+ePXvo1q0bUVFRAJQoUYIHHniApKQkoqKimDt3LnPnzqVdu3b88MMPd39AIpJrKYDmU7ltXbbMLGwWfE/7S0lJoVWrVoSHhxMQEMD7779Pt27d8PDwsNQ5ePAgH3/8MV988QXHjx/PdgBNS0uje/fuxMTE0LBhQ7744guqV69uKb9+/To//vgjs2fPxmQy3fWx3W7GjBk0b97c8uczZ87Qq1cvfvvtNwYOHMixY8coVEg/5nfS++feOT0Eu92vN5q88cYb9OvXL2tjWHBrDIULF+bq1assXLiQt99+O8P6e/bsoVmzZty4cYPHHnuMSZMmUbduXUt5cnIy69evZ/z48WzduvWujkNEcj9dgpd86Z133iE8PJySJUuyfft2+vTpYxU+AapVq8asWbPYuHFjhrM+WbFr1y4OHToEwPLly63CJ4CXlxdPPvkkv/zyC15eXtneT1aUKVOGefPmAXDq1Cn27t17X/cnBdPBgweJiIjAw8ODDz74APhfILUlKSmJ7t27c+PGDXr27MlPP/1kFT4BXF1dad++PTt27ODNN9+8r+MXkZynACr5TmxsLB9//DEA06dPJygo6I71H374YR566CGrbWvXruXxxx/H398fNzc3goODef7554mOjk7X/sSJEwD4+/tTtmzZbI35559/pkOHDpQsWRI3NzfKli1L//79OX78uN19VahQgSJFigBYLnXezjAMvvnmGx577DGKFSuGm5sbISEhDBs2jPPnz2fY7+XLl3n77bepU6cOvr6+eHt7U7VqVZ577jn27dtn9zgl7zKHzfbt29OrVy98fX05fvw427dvt1l/0aJFnDhxAn9/f2bPno2TU8Z/9Tg5OTFixIj7Mm4RyT0UQCXfWbt2LfHx8RQvXpwnn3zS7vavv/467du35+eff8bDw4MaNWpw4cIFPvvsM2rVqsWePXus6vv6+gK3HkIyh1F7vPTSSzz++OOsWbMGgOrVqxMfH8+XX35JWFgY27Zts6s/wzBITEwEwNPT06osJSWF7t2707NnTzZs2IC7uztVq1YlJiaGGTNmEBYWxpEjR9L1GRkZSY0aNRg/fjy///475cqVIzQ0lLNnzzJ79mw++ugju49b8qa0tDQWLVoEQK9evXB3d6dLly5AxrOg33zzDQC9e/fGx8fHMQMVkVxNAVTyHXNga9y4sd33P/7www9MnjyZQoUKsXDhQqKjo9mzZw/nzp2jc+fOXLlyhW7dupGQkGBp8/DDD+Pl5YVhGLRu3ZqvvvqKixcvZml/5vAWHBzMxo0biYmJISIigsuXLzNx4kTi4uLo3r27JVBmxaZNm0hISMDJyYmaNWtalY0dO5Zly5ZRp04d9u3bx5kzZ9i/fz///PMPzz//POfOneOpp56yahMXF0eHDh04e/Ysjz/+OKdOneLPP/9k3759xMbG8ttvv/HYY49leXySt23atIno6GiKFClC27ZtASznzLfffktycnK6NuaZ0WbNmjluoCKSqymASr5z5swZAIKD7X+wafLkyQC88MILVkHM19eXhQsX4u/vT1RUFEuWLLGUFS5cmJkzZ+Ls7MyxY8fo168fJUqUICQkhJ49ezJv3jzi4+PT7Ss5OZlx48bh7OzMd999Z/UwkbOzM2PGjKFr1678/fffLFu2LNOxX7p0iRUrVtCnTx8AevbsSfny5S3lFy9e5MMPP8TX15fVq1dTu3ZtS5mHhwczZsygfv367Nmzhy1btljKZs+ezenTp6latSrff/99utsMmjRpki60St7Uv39/m0sw3X5ummc5u3btiqurKwCPPPIIAQEBXL58mXXr1ln1GRsby7Vr14Ds/UyKSP6kACr5jjns2fvAz7Vr1ywzNS+++GK6ck9PT5555hkA1q9fb1XWp08fdu/eTffu3S2XvU+ePMk333zDwIEDCQ4OThcit2/fzvnz5wkLC6NOnTo2x9ShQwcAm2sjArRo0cISEvz9/enatSsXL17kueee44svvrCqu27dOpKSkmjdurXNe1WdnJxo3759uv2tWrUKgOHDh+Pm5mZzHJI/hIaG0rhx43Qf8woRCQkJfPfdd8Cty+9mTk5O9OjRA0h/Gf72f3zd74fwRCTv0Posku+Y7zGzd4H5Y8eOkZaWZnkoxxbzE+627pOsU6cO33zzDSkpKezbt49du3bx008/sX79ei5dukSPHj3w9/enRYsWwK21Q+HWg0IPP/ywzf1dvXoV+N+s7r+Z1wFNS0sjOjqav//+G3d3d5o0aZIuLJr3t2PHjgz3Z17H9Pb9mZ/wf/DBB222kfwjs2WYvv/+e+Lj4yldunS6y+lPPfUU06dP54cffuDKlSuWB+Fuv+fzXr30QUTyPgVQyXfMC2afPGnfWqjmy4TFixfPcL3OkiVLAti8pG7m4uJCgwYNaNCgAUOHDuXPP/+kVatWnD17lvfee88SQGNjY4Fbl8Yzu2f09ntOb/fvdUBXrVpFjx496N27N2XKlLEKCeb9RUdH23yaP6P9xcXFAbduNZCCzTy72aNHj3RPsterV49KlSpx5MgRli5dyuDBgwHw8/PD29uba9eucfLkyXT3JYtIwaRL8JLvmJdU2rZtm+VNLVlhfkPRxYsXMQzDZh3zDKE9T/JWr16dMWPGALfWDP33/p566ikMw7jjZ9OmTVnaV8eOHZk0aRJpaWkMHjyY1NTUdPsbM2ZMpvv78ssvLe3Mx2qejZWCKSYmxnLrybRp02zeK2q+MvDvy/CNGjUCMr6VREQKHgVQyXfatm2Lt7c3Fy5cYPny5VluV7FiRZycnEhKSspwOaU///wTgEqVKtk1JvMl/dufEK5WrRoABw4csKuvzDz//PMEBgZy+PBhqyCQ3f2ZbzvYsWPHvRuk5DmLFy8mNTUVNzc3SpYsmeEHIDw83OpnqHv37gAsXLjwjlcPRKTgUACVfKdw4cKWh4heeuklm4ux3y48PJxt27bh7e1tmT2dMWNGunoJCQnMnTsXgNatW1u2X7lyJdOZVvPSUKGhoZZtTZo0wd/fn8jIyCzPcGaFq6srr7zyCnDrqf60tDQA2rVrh6urK+vWrePo0aNZ7q9Tp07Ara+JrSV2pGAw/2Nm9OjRnD9/PsOPebZz4cKFlrZPP/00QUFBXLx4kcGDB1vOSVsMw+C///3v/T0YEclxCqCSL40bN45GjRoRExNDo0aNWLBgQbq1NI8cOcILL7xA8+bNuXDhAgCvvfYaADNnzmTx4sWWuvHx8fTp04eLFy8SFBRkeeIXbl1WrFy5Mh9++GG6h4USEhL4+OOPef/994Fby9yYubu7M378eAC6devGypUr0136P3DgAK+99hrh4eF2Hf+gQYMoWrQohw8ftjy1XLp0aV566SVSUlJo3bp1utBrGAa7du1iyJAhVrNXzz77LOXLl+fPP/+kS5cu6Y5x69atloXJJX8yr/sKt8LknZjLbw+gbm5ufPvtt3h4eLBkyRLatGlDRESEVbuUlBR++uknGjVqxMSJE+/xEYhIbqMAKvmSq6sr69evp2vXrpw/f54+ffpQtGhRatSoQYMGDShbtiyVK1dm5syZBAQEULFiReDWqwVHjx5NSkoKTz31FIGBgdSvX59SpUqxfPlyihQpwtKlS63eK28ymThx4gSvvPIKZcuWpVy5cjRo0IBq1arh7+/P8OHDSU5OpkePHumWdxoyZAijR4/mn3/+oUuXLvj7+9OgQQPq1q1LsWLFqFGjBlOmTLH7sqWXlxcvvPACAO+9955l+7vvvsvTTz/NyZMnadGiBaVKlaJhw4bUrl0bPz8/GjZsyKxZs6xmOn18fFi1ahUBAQGsXbuWwMBAHnjgAerUqUPhwoVp0qQJv/zyi93fI8k7zLOfjRo1svysZKR79+64uLhw9OhRq9s2GjRowMaNGwkMDGT9+vXUrVuXgIAA6tWrR82aNSlatCht2rRh586dVg/W3W7KlCn4+/tn+Pnxxx/v2TGLyP2lACr5lre3N8uXL+e3335j4MCBlCtXjqioKCIjIzEMg3bt2vHFF19w5MgRHnjgAUu7SZMmsWbNGh577DGuXbvG77//jr+/P8899xyRkZHUr1/faj9PPPEE27dvZ+zYsTRr1gwXFxf++OMPTp48SYkSJejWrRs//PADS5YssflmpkmTJhEeHk6vXr3w8vIiMjKSqKgoypYty4ABA1i7di2PPvqo3cf/4osv4uHhwf79+y2LgxcqVIgFCxawdu1ay6X1ffv2ce7cOSpVqsTQoUPZtGlTuntca9WqxYEDB3j99depWrUqJ0+e5Pjx45QuXZohQ4bw8ssv2z0+yRtuf/VmZrOfAMWKFePxxx8H0j+M1LBhQ44cOcKsWbNo06YNzs7O/PHHH5w4cYJy5crxzDPPsHXrVr7//nubfSckJHDp0qUMP0lJSXd3sCLiMCYjo8d9xWHi4uLw8/MjNjbW8l7xjCQmJnLy5EmCg4Nxd3d30AhFRPKH/PI79MiTnXJ6CBbjX/wwp4dg5dNLL+X0ECyGet3573RHWtB6QeaV7pI9eUYzoCIiIiLiUAqgIiIiIuJQCqAiIiIi4lAKoCIiIiLiUAqgIiIiIuJQCqAiIiIi4lAKoCIiIiLiUAqgIiIiIuJQCqAiIiIi4lAKoHmUXmAlImI//e4UyR0UQPMYZ2dnAFJSUnJ4JCIieY/5ffGFChXK4ZGIFGwKoHmMi4sLbm5uxMbG6l/yIiJ2SE1N5fLly3h5eSmAiuQw/QTmQf7+/pw5c4a///4bPz8/XFxcMJlMOT0sEZFcxzAMUlNTSUhIIDY2lrS0NEqVKpXTwxIp8BRA8yBfX18A/vnnH86cOZPDoxERyf2cnZ3x9PSkRIkSuLq65vRwRAo8BdA8ytfXF19fX1JSUkhNTc3p4YiI5FpOTk66UiSSyyiA5nEuLi64uLjk9DBEREREskwPIYmIiIiIQymAioiIiIhDKYCKiIiIiEMpgIqIiIiIQymAioiIiIhDKYCKiIiIiEMpgIqIiIiIQymAioiIiIhDKYCKiIiIiEMpgIqIiIiIQymAioiIiIhDKYCKiIiIiEMpgIqIiIiIQymAioiIiIhDKYCKiIiIiEMpgIqIiIiIQymAioiIiIhD5akAum7dOlq2bEnRokXx8vIiLCyMGTNmkJaWlq3+tm/fTseOHSlevDgeHh5Uq1aNCRMmkJiYmGnbX375ha5du1K6dGnc3NwICAigefPmTJ06NVtjERERESko8kwAnTx5Mu3atePXX3+lSJEiVKxYkcjISIYNG0bnzp3tDqGLFi2iSZMmrF69Gjc3N6pWrcqxY8cYO3YsTZs25caNGzbbGYbBkCFDaNWqFStWrMDZ2ZlatWrh4eFBeHg477///r04XBEREZF8K08E0O3bt/PGG2/g5OTE4sWLOX78OJGRkURERFCyZElWr17NtGnTstxfVFQUAwcOJDU1lSlTphAdHU1ERARHjx6lcuXK7N69m1GjRtlsO2bMGGbNmsUDDzzArl27iI6OZteuXZw8eZJLly4xf/78e3XYIiIiIvlSngigEydOxDAMBg0aRM+ePS3ba9WqZQmekydPJiUlJUv9TZ06laSkJFq1asXIkSMxmUwAlC9fnnnz5gEwZ84cYmJirNodOHCAKVOmULx4cX799Vfq169vVe7r68sTTzyR7eMUERERKQhyfQCNi4tjw4YNAAwcODBdebdu3fD19eXSpUts3Lgx0/4Mw2DlypUZ9vfQQw9RpUoVUlJSWLVqlVXZJ598QmpqKsOHD6dEiRLZORwRERGRAi/XB9B9+/aRnJyMu7s7YWFh6cpdXFwsM5E7d+7MtL/Tp09z7tw5ABo3bmyzjnn7v/tbs2YNAO3btyciIoIXXniBxx57jI4dO/Lee+9x4cKFrB+YiIiISAGV6wPo0aNHAQgMDKRQoUI264SEhFjVzUp/bm5ulC5dOsv9nT9/nrNnz2Iymdi4cSMNGjRg5syZbNiwgdWrVzNmzBhCQ0Mts7UiIiIiYluuD6BXrlwBoEiRIhnWMZeZ62alv8KFC1vu/cxKf+ZZU5PJxKuvvkqDBg2IiIggKSmJP//8k8cee4y4uDi6du1KdHT0HceQlJREXFyc1UdERESkoMj1AdS8Jqerq2uGddzc3ABISEi4b/1dv34dgLS0NLy9vVm7di116tTB1dWVatWqsWrVKkqXLk1cXBzTp0+/4xgmTZqEn5+f5VOuXLlMxy0iIiKSX+T6AOru7g5AcnJyhnWSkpIA8PDwuG/9mdsB9OnTJ92MrIeHB8899xwAP/300x3H8PrrrxMbG2v5ZDZjKiIiIpKf2L6pMhfJyuX1rFym/3d/V69exTAMm5fhbfV3+/9XqVLFZt9Vq1YFbq0zeidubm6WWVYRERGRguauA+j169fZv38/R48e5cqVKyQkJODh4UGRIkUIDQ2ldu3aeHl5Zbv/0NBQ4NbT6zdv3rT5INKJEyes6malv6SkJM6ePUuZMmWy1F9QUBBubm4kJSVlGB7N21NTUzMdh4iIiEhBle0AunfvXiZOnMjPP/9suWRti6urK48//jhjxoyhXr16du+nTp06uLi4kJiYSEREBA0aNLAqT0lJYffu3QA0bNgw0/4CAwMJCAjg/PnzhIeH85///CddnfDw8HT9OTs7U79+fbZu3WoJqP9m3m4r1IqIiIjILdm6B3TatGk0bNiQVatWkZiYiJubGxUrVqR+/fo8/PDD1K9fn4oVK+Lq6kpSUhKrVq3iwQcfZOrUqXbvy9fXl5YtWwLwxRdfpCtftmwZcXFxFCtWjObNm2fan8lkonPnzhn2t23bNv766y9cXFzo0KGDVZk5rC5ZssTmW5e++uorAB555JFMxyEiIiJSUNkdQH/66SdGjBgBwDPPPMOOHTuIj4/n8OHD7Nixg82bN7Njxw4OHz7MtWvX2LFjB4MGDQJg9OjRmT6gY8uYMWMwmUzMnTuXJUuWWLZHRkbyyiuvADBq1CirJ9unT59OUFAQPXr0SNffyJEjcXV1Zf369UydOhXDMAA4deoUAwYMAGDQoEEEBARYtRs0aBDlypUjKiqK4cOHWx5kSk1NZcyYMezbtw9XV1defvllu49RREREpKCwO4B+8MEHmEwmFi5cyOzZs2nQoAHOzs426zo7O9OgQQPmzJnD119/jWEYlne326Nx48ZMmDCBtLQ0evXqRYUKFahVqxZhYWHExMTQrl07Xn31Vas2V69e5dSpU5w/fz5df8HBwXz++ec4OTkxatQoypUrR1hYGKGhoRw+fJi6devanK318PBgxYoV+Pr68tlnnxEQEECDBg0oVaoU7733Hs7OzsyZM4dq1arZfYwiIiIiBYXdATQiIoLg4GCbM4t30qtXL0JCQtizZ4+9uwRuzYKuWbOGRx55hEuXLnHs2DFq1KjB9OnTWbVqVYYhOCN9+vRhy5YttG/fnoSEBA4ePEhISAjjxo1j69atGT44Va9ePX7//XcGDRqEl5cX+/fvB6BLly5s27aNvn37Zuv4RERERAoKk2G+/pxF3t7ehIaGsm/fPrt3Vrt2bY4fP058fLzdbfOzuLg4/Pz8iI2NxdfXN6eHIyIiudyRJzvl9BAsxr/4YU4Pwcqnl17K6SFYDPXKPX+nL2i94L7vw548Y/cMaGhoKAcOHODAgQN2tfv99985cOBAlpZKEhEREZH8y+4A2r9/f1JTU2nVqhVLly7NdM3L1NRUvv32W9q0aYNhGPTv3z/bgxURERGRvM/udUBffPFF1q9fz7p16+jZsye+vr40aNCAkJAQihQpgqurK8nJyVy5coUTJ06wa9cu4uLiMAyDNm3aMHTo0PtxHCIiIiKSR9gdQE0mE6tXr2bKlClMnTqVK1eu8Msvv9h8paX59tIiRYowYsQIRo0aZbOeiIiIiBQc2XoTkpOTE6NHj+bVV19l48aN7Nixw/IqzsTERNzd3S2v4mzYsCEtWrSwWqNTRERERAquu3oXvIuLC61ataJVq1b3ajwiIiIiks9l61WcIiIiIiLZpQAqIiIiIg7l0ADaqVMnHn30UUfuUkRERERymbu6B9Re4eHhXL582ZG7FBGRXKj3z71zeggWjnhDjIhY0yV4EREREXEou2dAz549m+2dpaWlZbutiIiIiOQPdgfQsmXLZnsxecMwtBC9iIiISAGXrXtAzW84EhERERGxl933gJYuXRqTycTevXtJS0uz61OsWLH7cQwiIiIikofYHUAbNGgAwO7du+/5YEREREQk/8tWADUMg507d96P8YiIiIhIPmf3PaCNGjXC19eXI0eO2L2zHj16cO3aNbvbiYiIiEj+YXcAbdasGVevXs3WzmbMmJGtdiIiIiKSf2ghehERERFxKAVQEREREXGoex5Ar127xvnz50lMTLzXXYuIiIhIPnBPAujOnTsZMGAA5cqVw8/PjzJlyuDl5UW1atUYP348sbGx92I3IiIiIpIPZOtNSGbXrl3jmWeeYenSpTg7O9O4cWO6du2Kp6cnf//9N7t27WLcuHF89dVXrFu3jsqVK9+rcYuIiIhIHpXtAHr+/Hnatm3L/v376devHxMnTqR06dLp6q1YsYJnn32WJ554gsjISDw8PO5qwCIiIiKSt2XrEvzNmzdp164dkZGRTJs2jXnz5tkMnwBdunRhwYIFHDt2jDlz5gBw6dIlnnvuOd0nKiIiIlIAZWsG9N1332Xfvn2MGjWKl156CYDTp09nWL969eqUKVOGFStWMHz4cLZu3cqcOXNwc3Pjo48+ytbARURERCRvsjuAXr16lalTpxIcHMw777xj2R4UFITJZMqwnWEYJCQkANCxY0ceeeQRZs+ezYgRIyhXrlw2hi4iIiIieZHdl+BXrlzJjRs36N+/P25ubpbtU6ZMoVWrVhiGQcmSJWnXrh3t2rWjVKlSGIZB27ZtGTNmjKX+yy+/THJyMvPnz783RyIiIiIieYLdAXTbtm2YTCaeeOIJq+2NGjXi119/pX///pw4cYLVq1ezevVqTpw4wTPPPMMvv/xC/fr1LfVbtmyJm5sbP/30090fhYiIiIjkGXYH0OjoaAACAwOttr/11lt4enry2Wef4e7ubtnu6urKJ598gqenJ2+99ZZlu5ubGyEhIRw7diy7YxcRERGRPMjuAGoYBgDe3t5W2/fs2UNISAiurq7p2ri4uBAcHMzevXuttnt7exMfH2/vEEREREQkD7M7gJYqVQqACxcuWG0vVKgQJ0+eJCUlJV2b5ORkTpw4QaFC1s88Xbx4keLFi9s7BBERERHJw+wOoA888ABw6/Wbt2vZsiVxcXEMHTqU5ORky/aUlBSGDx9OXFwcrVq1smz/559/OH36tN6OJCIiIlLA2B1AO3TogGEYfPvtt1bbp06dSsmSJZk7dy4hISF06tSJzp07ExISwuzZsyldujRTpkyx1F+5ciVpaWm0b9/+7o9CRERERPIMuwNopUqVePTRR1mxYgWRkZGW7eXLlyciIoK+ffty7do1Vq9ezapVq4iPj6dfv37s3r3b8uBScnIy7733Hj4+PvTq1eveHY2IiIiI5HrZehXnf//7X0wmEz179uTKlSuW7QEBAcybN48rV65w/vx5zp07x5UrV5g3b57l3lGA559/ntOnT/P666/rHlARERGRAiZbAbRWrVrMnDmTv/76iyeeeIKLFy9alZtMJkqUKEHJkiWt3o6UlpbGsGHDmDdvHm3atOG11167u9GLiIiISJ6TrQAKMGjQIKZNm8auXbuoVq0aX3/9tdXDR/+2ZcsWHn74YT755BMef/xxvv322zu+ulNERERE8ie73wV/u5deeomwsDCGDh1Kv379eOmll2jfvj2hoaGUKlWK+Ph4Tp48yfr16zl69Cg+Pj689957vPbaawqfIiIiIgXUXQVQgKZNm/L777/z/fffs3z5cjZs2MDChQst5Z6enjRs2JBBgwYxaNAgChcufLe7FBEREZE87K4DqFmnTp3o1KkTcGvtz3/++QcfH590b0wSERERkYLtngXQ27m4uFg99S4iIiIiYnZfAqiIiNzy9OaTOT0Ei4XNgnN6CCIiQDYD6I0bN7h27RouLi4UKVLEqmz8+PEZtuvSpYvlVZ4iIiIiUjBlK4C2aNGCPXv28MknnzBkyBCrsnHjxmX4hPuPP/7I9u3bs7NLEREREckn7A6gmzdvZvfu3TRq1Chd+DQrWbIk7dq1s9q2Y8cOdu3axZYtW2jSpEn2RisiIiIieZ7dAXT58uWYTCZGjhyZYZ2KFSvy+eefW237+eefadOmDcuWLVMAFRERESnA7H4T0o4dO3Bzc6N169Z2tWvdujU+Pj5s27bN3l2KiIiISD5idwA9ceIEQUFBeHh42L2z0qVLExUVZXc7EREREck/7L4EHx8fT6VKlTIs3759O76+vjbL/Pz8OHHihL27FBEREZF8xO4A6ufnx5UrVzIsb9iwYYZlV65cwcfHx95dioiIiEg+Yvcl+MDAQI4fP05sbKxd7a5evcrx48cpX768vbsUERERkXzE7gDaokUL0tLS+Oqrr+xqN3/+fNLS0mjRooW9uxQRERGRfMTuAPrMM89gMpl4++23OXDgQJba/PHHH7zzzjs4OzszaNAguwcpIiIiIvmH3QG0cuXKvPjii8TGxvLQQw8xffp04uPjbdaNi4tj2rRpNG7cmPj4eF544QWqVKly14MWERERkbwrW6/i/OCDDzh37hxLly7l1VdfZfTo0TzwwAMEBQXh5eXF9evXiYqK4sCBA6SkpGAYBk8++STTpk271+MXERERkTzG7hlQACcnJ7755htmz55NuXLlSE5OJiIighUrVrBgwQJWrFhBREQEycnJlCtXjlmzZrF06VKcnLK1O4t169bRsmVLihYtipeXF2FhYcyYMYO0tLRs9bd9+3Y6duxI8eLF8fDwoFq1akyYMIHExMQs97FhwwZMJhMmk4mWLVtmaxwiIiIiBUm2ZkDNnnnmGQYOHMjOnTvZtm0bZ86cIT4+Hh8fH8qUKUOjRo1o2LAhzs7Odz3QyZMn8/rrrwMQEhKCt7c3kZGRDBs2jA0bNrBy5Uq7Au6iRYvo27cvqamplClThnLlynHgwAHGjh3LmjVr2LRpE56ennfsIzExkSFDhtzVcYmIOErsio45PYT/8bK9XrSIFAx3FUDh1mxoo0aNaNSo0b0Yj03bt2/njTfewMnJiYULF9KzZ08AIiMjad26NatXr2batGmMGDEiS/1FRUUxcOBAUlNTmTJlCiNGjMBkMnHq1Clat27N7t27GTVqFJ988skd+5k4cSLHjh2jQ4cOrF69+q6PU0RERKQguLtr4g4yceJEDMNg0KBBlvAJUKtWLct9pZMnTyYlJSVL/U2dOpWkpCRatWrFyJEjMZlMAJQvX5558+YBMGfOHGJiYjLs49ChQ0ydOpU2bdrQuXPn7B6aiIiISIGTrQD6xBNPULRo0Sw/VPTBBx9QtGhRunbtave+4uLi2LBhAwADBw5MV96tWzd8fX25dOkSGzduzLQ/wzBYuXJlhv099NBDVKlShZSUFFatWpVhH4MHD8bJySnTWVIRERERsWZ3AP3tt99Yu3YtlSpV4pVXXslSm1dffZVKlSrx/fffs337drv2t2/fPpKTk3F3dycsLCxduYuLC/Xr1wdg586dmfZ3+vRpzp07B0Djxo1t1jFvz6i/L774gi1btvD6668TEhKSpeMQERERkVvsDqALFy7EZDIxduxYu9qNGzcOwzD4+uuv7Wp39OhR4NYrQAsVsn3LqjkEmutmpT83NzdKly5td38XL17ktddeo2LFirz22muZH4CIiIiIWLH7IaTw8HC8vb1p1aqVXe1atmyJt7c3W7ZssavdlStXAChSpEiGdcxl5rpZ6a9w4cKWez/t6e/ll1/m8uXLLF68GDc3t0z3Z0tSUhJJSUmWP8fFxWWrHxEREZG8yO4Z0OjoaIKCgjKcjcxIoUKFCA4O5vTp03a1M6/J6erqmmEdcxBMSEi4r/39+uuvLFq0iCeffJLWrVtnuq+MTJo0CT8/P8unXLly2e5LREREJK+xO4CmpKRke+bP1dU1y0+qm7m7uwOQnJycYR3zbKKHh8d96y8xMZHnnnsOb29vPvzww8wHfgevv/46sbGxlk90dPRd9SciIiKSl9h9Cd7f3z/bgenvv//G39/frjZZubyelcv0/+7v6tWrGIZh8zK8rf7ef/99jh07xtSpUylbtmzWD8AGNze3bId4ERERkbzO7hnQ2rVrc+HCBfbv329Xu3379hETE0OtWrXsahcaGgrcenr95s2bNuucOHHCqm5W+ktKSuLs2bNZ7m/fvn0ATJkyhYCAAKvP8OHDAdiyZYtlm2Y1RURERGyzO4A+8cQTGIZheS1mVpjrm0wmOna071VwderUwcXFhcTERCIiItKVp6SksHv3bgAaNmyYaX+BgYEEBAQAtx6ossW83VZ/Fy9eJCYmxupjfogoOTnZsi01NTVrBygiIiJSwNgdQPv370/58uVZv349vXv35vr163esf/36dXr37s369esJDAykX79+du3P19eXli1bArfW3/y3ZcuWERcXR7FixWjevHmm/ZlMJsubi2z1t23bNv766y9cXFzo0KGDZfv333+PYRg2P/Pnzwfg0UcftWwLCgqy6zhFRERECgq7A6iLiwvLli3Dw8ODxYsXExISwsiRI1mzZg0HDhzg5MmTHDhwgDVr1jBixAgqVKjAkiVL8PDwYOnSpbi4uNg9yDFjxmAymZg7dy5LliyxbI+MjLQshj9q1CirJ9unT59OUFAQPXr0SNffyJEjcXV1Zf369UydOhXDMAA4deoUAwYMAGDQoEGWmVIRERERuXey9SrOevXqsWnTJoKCgrh48SLTpk2jU6dO1KpVi4oVK1KrVi06derEhx9+yIULFyhfvjybNm2yvLHIXo0bN2bChAmkpaXRq1cvKlSoQK1atQgLCyMmJoZ27drx6quvWrW5evUqp06d4vz58+n6Cw4O5vPPP8fJyYlRo0ZRrlw5wsLCCA0N5fDhw9StW5epU6dma6wiIiIicmfZCqBwK4QeOnSIuXPn0rJlS7y8vKwuS3t5edGyZUvmzp3LX3/9le3waTZmzBjWrFnDI488wqVLlzh27Bg1atRg+vTprFq1CmdnZ7v669OnD1u2bKF9+/YkJCRw8OBBQkJCGDduHFu3bsXLy+uuxisiIiIitpkM8/XneyAuLo74+Hh8fHzw9fW9V93me3Fxcfj5+REbG6uvm0g+8/Tmkzk9BItPL72U00OwGOqVe37XLWi9IKeHYLcjT3bK6SFYjH/x7tbGvtd0ntvmiPPcnjxj9zqgd+Lr66sAJSIiIiJ3dM8C6IULF7hw4QLx8fH4+vpSokQJihcvfq+6FxEREZF84q4C6PHjx/nggw9Yu3Ytf//9d7rywMBA2rdvzyuvvEJwcPDd7EpERERE8olsP4T0+eefU716dWbPnk10dLTN9TFPnTrFzJkzqVq1Kl9++eU9HLaIiIiI5FXZCqArVqxg8ODBJCcnU7t2bT777DP++OMPrl69SkpKCleuXCEyMpJPP/2UmjVrkpyczMCBA1m9evW9Hr+IiIiI5DF2X4JPSkpiyJAhmEwm3njjDcaPH4/JZLKq4+fnR40aNahRowbPPfccb775JpMmTWLw4MG0adMmW4vRixQUvX/undNDsJIXnxAWEZHcze4Z0OXLl3Px4kU6dOjAhAkT0oXPfzOZTLz77rs88cQTXLhwgeXLl2d7sCIiIiKS99kdQH/55RdMJhOjR4+2q93o0aMxDIP169fbu0sRERERyUfsDqARERF4e3vToEEDu9o9+OCD+Pj4EBERYe8uRURERCQfsTuAxsTEUL58+Uwvvf+byWSifPnyNt/NLiIiIiIFh90BNDY2Fj8/v2ztzNfXl9jY2Gy1FREREZH8we4AmpycbPfsp5nJZCIlJSVbbUVEREQkf8j2QvQiIiIiItmRrVdx7tmzh5CQELvbnTt3Lju7ExEREZF8JFsBNDExkaioqGztMLuX70VEREQkf7A7gM6fP/9+jENERERECgi7A2jfvn3vxzhEREREpIDQQ0giIiIi4lB2z4B+/fXXd73TPn363HUfIiIiIpI32R1A+/Xrd9cPEimAioiIiBRcdgfQRx55xO4AmpKSQnh4OKmpqXoKXkRERKSAszuAbtiwIct1U1NT+fLLL5k4cSJpaWkA1K5d295dioiIiEg+cl8eQkpLS+Orr76icuXKPPvss5w6dYoHHniA5cuXs3fv3vuxSxERERHJI7K1EH1GDMNg0aJFTJgwgWPHjmEYBtWqVePtt9+mW7du93JXIiIiIpJH3bMA+s033zB+/HgOHz6MYRhUrlyZsWPH0qNHD933KSIOc+TJTjk9BGsvfpjTIxARyXXuOoAuW7aMd955h0OHDmEYBqGhobz11lv06tULJyctMyoiIiIi1rIdQFesWME777zDgQMHMAyDkJAQ3nrrLXr37q3gKSIiIiIZsjuArl69mnHjxhEZGYlhGAQFBTFmzBj69euHs7Pz/RijiIiIiOQjdgfQTp06YTKZcHZ2pmfPngwYMAAXFxd27tyZ5T4eeughe3crIiIiIvlEti/Bp6amsnDhQhYuXGhXO5PJxM2bN7O7WxERERHJ4+wOoIGBgXqqXURERESyze4AGhUVdR+GISIiIiIFhR5XFxERERGHUgAVEREREYdSABURERERh1IAFRERERGHUgAVEREREYdSABURERERh1IAFRERERGHUgAVEREREYdSABURERERh1IAFRERERGHUgAVEREREYey+13wIvfK05tP5vQQLBY2C87pIYiIiBQYmgEVEREREYdSABURERERh1IAFRERERGHUgAVEREREYdSABURERERh1IAFRERERGHUgAVEREREYdSABURERERh1IAFRERERGHUgAVEREREYdSABURERERh9K74EWA2BUdc3oI/+Plm9MjEBERua80AyoiIiIiDqUAKiIiIiIOlacC6Lp162jZsiVFixbFy8uLsLAwZsyYQVpaWrb62759Ox07dqR48eJ4eHhQrVo1JkyYQGJios36R44cYdKkSbRq1YqAgABcXFwoWrQoLVq0YP78+dkeh4iIiEhBkmcC6OTJk2nXrh2//vorRYoUoWLFikRGRjJs2DA6d+5sd/hbtGgRTZo0YfXq1bi5uVG1alWOHTvG2LFjadq0KTdu3LCqn5qaSuXKlXnjjTf45ZdfcHFxoXbt2ri4uLBp0yYGDBhAmzZtMgyvIiIiInJLngig27dv54033sDJyYnFixdz/PhxIiMjiYiIoGTJkqxevZpp06Zlub+oqCgGDhxIamoqU6ZMITo6moiICI4ePUrlypXZvXs3o0aNsmpjGAaFCxfmzTff5Pjx40RHR7N7925iYmL49ttv8fDwYP369bz55pv3+vBFRERE8pU8EUAnTpyIYRgMGjSInj17WrbXqlXLEjwnT55MSkpKlvqbOnUqSUlJtGrVipEjR2IymQAoX7488+bNA2DOnDnExMRY2jg7O3PixAkmTJhASEiIVX//+c9/ePvttwGYN2+eLsWLiIiI3EGuD6BxcXFs2LABgIEDB6Yr79atG76+vly6dImNGzdm2p9hGKxcuTLD/h566CGqVKlCSkoKq1atsmw3mUwUKVIkw35btWoFwJUrV7h48WKm4xAREREpqHJ9AN23bx/Jycm4u7sTFhaWrtzFxYX69esDsHPnzkz7O336NOfOnQOgcePGNuuYt2elP7Pb7/308PDIcjsRERGRgibXB9CjR48CEBgYSKFCttfNN18SN9fNSn9ubm6ULl36rvszW7p0KQAPPPAAvr5aSFxEREQkI7n+TUhXrlwBuOPlb3OZuW5W+itcuLDl3s+76Q/gwIEDzJw5EyDdw0u2JCUlkZSUZPlzXFxclvYjIiIikh/k+hlQ86VtV1fXDOu4ubkBkJCQ4PD+rl69SteuXUlOTqZt27b07t070zaTJk3Cz8/P8ilXrlymbURERETyi1wfQN3d3QFITk7OsI55NjEr917ey/6SkpLo1KkTR44coXr16ixcuDDT/QO8/vrrxMbGWj7R0dFZaiciIiKSH+T6S/BZuRyelcv0/+7v6tWrGIZh8zJ8Vvq7efMm3bt3Z/PmzQQFBbF+/fos7R9uzbCaZ1lFRERECppcPwMaGhoK3Hp6/ebNmzbrnDhxwqpuVvpLSkri7Nmz2erPMAz69+/PqlWrKFWqFBs2bMjwgSYRERERsZbrA2idOnVwcXEhMTGRiIiIdOUpKSns3r0bgIYNG2baX2BgIAEBAQCEh4fbrGPenlF/Q4cOZeHChRQrVoxffvmFChUqZOlYRERERCQPBFBfX19atmwJwBdffJGufNmyZcTFxVGsWDGaN2+eaX8mk4nOnTtn2N+2bdv466+/cHFxoUOHDunKx4wZw8yZM/Hx8eGnn36ievXqdh6RiIiISMGW6wMo3Ap9JpOJuXPnsmTJEsv2yMhIXnnlFeDW8ke3P9k+ffp0goKC6NGjR7r+Ro4ciaurK+vXr2fq1KkYhgHAqVOnGDBgAACDBg2yzJSaTZs2jffeew8PDw9++OEH6tWrd8+PVURERCS/yxMBtHHjxkyYMIG0tDR69epFhQoVqFWrFmFhYcTExNCuXTteffVVqzZXr17l1KlTnD9/Pl1/wcHBfP755zg5OTFq1CjKlStHWFgYoaGhHD58mLp16zJ16lSrNmfPnmXEiBEA+Pj48MYbb/Dwww/b/Njap4iIiIjckuufgjcbM2YMtWrV4sMPP2Tv3r2cP3+eGjVq0L9/f4YOHYqzs7Nd/fXp04eKFSsyadIktm3bxsGDBwkJCaFnz5689tprluWazJKTky0zpRcuXODChQsZ9n37azlFRERExFqeCaAA7du3p3379lmqO27cOMaNG3fHOg899BBr1qzJUn9BQUGWACoiIiIi2ZcnLsGLiIiISP6hACoiIiIiDqUAKiIiIiIOpQAqIiIiIg6lACoiIiIiDqUAKiIiIiIOpQAqIiIiIg6lACoiIiIiDqUAKiIiIiIOpQAqIiIiIg6lACoiIiIiDqUAKiIiIiIOpQAqIiIiIg5VKKcHII5z5MlOOT0Eay9+mNMjEBERkRygGVARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxqDwVQNetW0fLli0pWrQoXl5ehIWFMWPGDNLS0rLV3/bt2+nYsSPFixfHw8ODatWqMWHCBBITE+/Y7tChQzz11FOUKlUKd3d3KlSowIgRI7h69Wq2xiEiIiJSkOSZADp58mTatWvHr7/+SpEiRahYsSKRkZEMGzaMzp072x1CFy1aRJMmTVi9ejVubm5UrVqVY8eOMXbsWJo2bcqNGzdsttu4cSN169Zl8eLFpKamUr16dc6fP88HH3xA3bp1iYmJuReHKyIiIpJv5YkAun37dt544w2cnJxYvHgxx48fJzIykoiICEqWLMnq1auZNm1alvuLiopi4MCBpKamMmXKFKKjo4mIiODo0aNUrlyZ3bt3M2rUqHTt4uPj6d69OwkJCQwbNowzZ86wd+9eTp8+TePGjTlx4gQDBw68l4cuIiIiku/kiQA6ceJEDMNg0KBB9OzZ07K9Vq1aluA5efJkUlJSstTf1KlTSUpKolWrVowcORKTyQRA+fLlmTdvHgBz5sxJN5s5a9YsLl68SNWqVZk2bRouLi4AFCtWjMWLF1OoUCHWrl1LRETEXR+ziIiISH6V6wNoXFwcGzZsALA5u9itWzd8fX25dOkSGzduzLQ/wzBYuXJlhv099NBDVKlShZSUFFatWmVVtmLFCgD69euHs7OzVVlgYCAtW7YEYPny5Vk4MhEREZGCKdcH0H379pGcnIy7uzthYWHpyl1cXKhfvz4AO3fuzLS/06dPc+7cOQAaN25ss455++393bx5k71799rdTkRERESs5foAevToUeDWDGOhQoVs1gkJCbGqm5X+3NzcKF26dJb7i4qKslziN5ffzThERERECirbiS4XuXLlCgBFihTJsI65zFw3K/0VLlzYcu9nVvq7/f8zGktWx5GUlERSUpLlz7GxscCt2w3up2tZvEfWUVKux+f0ECzibuSer00yyTk9BCv3+7y813SeZ0znuW157RyH3HWe56ZzHHSeZ8QR57l5H4ZhZFo31wdQ85qcrq6uGdZxc3MDICEh4b71d/vaoBm1zeo4Jk2axDvvvJNue7ly5e7YLt9ZvS6nR2CxNKcHkIst1Vfn7ug8z/V0jt+lXHSOg87zjDjyPI+Pj8fPz++OdXJ9AHV3dwcgOTnjf0WYZxM9PDzuW3/mdua2t//Z3nG8/vrrvPLKK5Y/p6WlcfnyZYoVK5bhrKzcP3FxcZQrV47o6Gh8fX1zejgi94XOcykIdJ7nLMMwiI+Pz/AWx9vl+gCalcvaWblM/+/+rl69imEYNgOfrf5u//8rV65QqlSpbI/Dzc3NMltqVrhw4UzHLveXr6+vfmFJvqfzXAoCnec5J7OZT7Nc/xBSaGgocOvp9Zs3b9qsc+LECau6WekvKSmJs2fPZrm/oKAgy7qf5vK7GYeIiIhIQZXrA2idOnVwcXEhMTHR5gLvKSkp7N69G4CGDRtm2l9gYCABAQEAhIeH26xj3n57f4UKFbIsA2VPOxERERGxlusDqK+vr2WB9y+++CJd+bJly4iLi6NYsWI0b9480/5MJhOdO3fOsL9t27bx119/4eLiQocOHazKunTpAsCXX35JamqqVdnp06ctC+Z37do18wOTXMPNzY2333473W0RIvmJznMpCHSe5yFGHrB161bDZDIZTk5OxuLFiy3b9+/fb5QsWdIAjPfff9+qzYcffmiUL1/e6N69e7r+Tpw4Ybi6uhqAMWXKFCMtLc0wDMOIiooyKleubADGkCFD0rWLjY01/P39DcAYNmyYkZycbBiGYfzzzz9G48aNDcBo06bNvTx0ERERkXzHZBhZWKwpF3j33Xd58803gVsLvnt7e3PgwAHS0tJo164dq1atsno95rhx43jnnXdo1qwZmzZtStff119/Tf/+/UlLS6NMmTKUKFGCAwcOkJKSQt26ddm8eTNeXl7p2v3666+0b9+exMREihcvTmBgIIcOHeLGjRsEBQWxfft2yyV+EREREUkv11+CNxszZgxr1qzhkUce4dKlSxw7dowaNWowffr0dOEzK/r06cOWLVto3749CQkJHDx4kJCQEMaNG8fWrVtthk+ARx99lD179tCjRw9MJhN//PEHJUuW5JVXXiEiIkLhU0RERCQTeWYGVERE7BcVFUVwcDDly5cnKirKqsy8DJ3+GpC8YtOmTbRo0SLDq5vZoZ+DnJFnZkBFbhcUFITJZOLLL7/M6aGIWM5Hk8nEq6++ese6H330kaWuXjwhBVFWf383b94ck8nEuHHjHDIucSwFUBGRe2jx4sXpVsm43cKFCx04mjurXLkylStXzulhiGSZp6cnlStXJjAwMKeHIncp178JSUQkr6hcuTKHDx9mw4YNtG7dOl354cOH2bNnj6VeTvvrr79yeggidmnQoIHO23xCM6AiIvfI008/DWQ8y7lgwQIAevfu7bAxiYjkRgqgUiCcPn2aIUOGEBwcjJubG/7+/rRp04Yff/wxXd0PP/wQk8nEK6+8kq7s8ccfx2Qy2bz88+WXX2IymejXr9/9OATJA5o1a0a5cuVYuXIl169ftyozDINFixbh4eFheamFLYZh8M033/DYY49RrFgx3NzcCAkJYdiwYZw/fz7Ddps3b6Zly5b4+vri5+dHixYt+OWXX+443ozuQ83s/lTzPXz/fqjp9u3m8RQuXJiiRYvSuXNnjh49aqm7evVqmjRpgq+vL0WKFKFnz54Zvh5ZxGzTpk2YTKYMXzyzb98+nnjiCYoUKYK3tzcPPvggy5cvBzI/rwF+/PFHmjZtio+PD35+frRp04Z9+/bd68MQFEClANi5cye1atVi1qxZXLx4kRo1auDh4cFPP/1E27ZtGTt2rFX9pk2bArf+Qr9damoq27ZtAyA6OpoTJ05Ylf/222/ArRAiBZPJZOKpp57i+vXrrFy50qps69atREVF0alTJ3x8fGy2T0lJoXv37vTs2ZMNGzbg7u5O1apViYmJYcaMGYSFhXHkyJF07b755hseeeQRfv31V1xdXalUqRK///47jz/+ON9+++19OdY7WblyJY8++ih//PEHFSpUIDk5me+//55mzZpx/vx5PvzwQzp27EhUVBQhISEkJCRYjiExMdHh45X8YcOGDTRq1IgffviBtLQ0qlatyunTp+nWrRsffvhhpu1nzZpFu3btOHbsGJUqVSI1NZWffvqJpk2b6rL//ZBza+CLZF/58uUNwJg/f/4d612/ft0IDAw0AOM///mPERcXZyn78ssvDWdnZwMw1q1bZ9l+8+ZNw9fX13BycjKuXr1q2b5r1y4DMMqUKWMAxrx586z2FRISYgDG8ePH781BSp5hPh+3bNli/PnnnwZgtGrVyqrOM888YznXoqOjDcD496/g0aNHG4BRp04dY9++fZbtN27cMJ5//nkDMOrVq2fV5u+//za8vb0NwBg9erSRkpJiGIZhJCcnGy+//LLh4uJiAEb58uXTjdvWGO60/d/He/LkSZvbXVxcjA8++MBITU01DMMwrly5Yjz44IMGYLRr187w9PQ0Fi1aZGl3+vRpy8/PzJkzM9yv5A9Z/f3drFkzAzDefvtty7aNGzcagNGsWTOrunFxcUZAQIABGP379zdu3LhhGIZhpKWlGZ988onh5uaW6fnu6elpNaa4uDjj0UcfNQCbb1WUu6MAKnlSVn+Bff755wZglCxZ0khISEhXbv5LvUmTJlbb27RpYwDGDz/8YNk2depUAzA++ugjAzD69u1rKfv7778NwChbtuxdHZfkTbcHUMMwjDp16hjOzs7G2bNnDcMwjMTERKNw4cJGiRIljJSUFJsB9MKFC4abm5vh6+trREdHp9tHamqqUb9+fQMwfvvtN8v2N9980wCM+vXr2xxbzZo1HR5AO3bsmK7Nzz//bOl3+PDh6cpnzZplAEaHDh0y3K/kD+bzJKufrARQ8/lTpUoVyz/Cbte3b99Mz/cXX3wxXdnvv/9uAIafn9/dHrb8iy7BS762fv16AJ555hnc3d3TlQ8fPhyAbdu2Wd2zZ76Mbr6sbv5/k8lE7969CQwMtLpEb/5/8+V7Kdh69+5NamoqS5YsAeCHH37g6tWr9OzZk0KFbC8+sm7dOpKSkmjdujVly5ZNV+7k5ET79u0B69tDfv75ZwCGDBlis9/nn3/+ro4lOwYOHJhuW+3ate9YXqdOHYB0t7ZI/hUaGkrjxo0z/Pj6+ma5L/P9zr1797b5M9a/f/9M+xg0aFC6bTVq1MDd3Z3Y2FguXbqU5fFI5rQMk+Rr5vvlqlWrZrM8NDQUV1dXkpOTOX78ODVr1gTS3wealpbG1q1bqVmzJkWKFKFZs2YsWLCA06dPW4VR3f8pAD179mTkyJEsWLCAV155xfL0u/kpeVv++OMPAHbs2MHDDz9ss05MTAwAZ86csWwzn+NVq1a12Saj7fdThQoV0m0rXrx4lsqvXbt2/wYmucobb7xxx4c2mzdvnu5e/IyYH3Az/w7/t4y2387WeQm3zs3o6GiuXbtGsWLFsjQeyZwCqORr5r/MSpQoYbPcZDJRvHhxzpw5Q3x8vGV7vXr18PT0ZO/evVy7do1jx45x5coVy/I5TZs2ZcGCBWzevJnevXsrgIqVgIAAWrZsyc8//8xvv/3Gjz/+SJUqVahXr16GbWJjY4FbD7hFR0ffsf+EhATL/5vP8dsD3u1Klixp7/DvmqenZ7pttz99fKdyQ69DlGwwX8HK6AG/jLbfzsvLy+Z2J6dbF4t1bt5bugQv+Zq3tzcAFy5csFluGAYXL14ErH9Bubi40KhRI27evMm2bdvSBUzzfzdv3kxMTAyHDx+mZMmSequMWJj/sdK7d2+Sk5MzXfvTfK6OGTMG49b9+Rl+bn+Fobmd+Tz+t4zO/azI6C/cfy8xJZLTzOExoxn02ycYJHdQAJV8rVKlSgAcPHjQZvnRo0dJTk7G2dk53eWX2+8DNd//ab40HxoaSqlSpdi0aZPlPlHd/ym369y5M97e3pw+fdqyPNOdmG8TOXDggF37MZ/jGS0Tc+jQIbv6g//9ZW4r1MbGxvLPP//Y3afI/WT+Ofj9999tlptvcZHcQwFU8jXz6xA///xzm+sLfvzxxwA0btw43eUXc6DctGkTW7ZsoVq1avj7+1uVHz9+nEWLFgG6/C7WPD09efXVV3n00UcZPHgw5cuXv2P9du3a4erqyrp166wWbM9Mq1atgFtrGNry2WefZX3Q/19ISAgAu3fvTlc2d+5cu/sTud8ee+wx4NZbyFJTU9OV337VQHIHBVDJ13r27ElgYCAxMTH069fP6vLMwoULmT17NgCjR49O17Zhw4a4ubmxbds2Ll68mC5gmv+8evVqqz+LmI0bN44NGzZkKQSWLl2al156iZSUFFq3bs2mTZusyg3DYNeuXQwZMsTqSfHnnnsOLy8vdu7cyVtvvcXNmzeBW4vajxw5kj///NPucbdp0waAN9980/LgE8BPP/3E+PHjM3ySXySn9OzZk4CAAA4ePMhzzz1nmXAwDIPPPvuMxYsX5/AI5d8UQCVPe/HFF/H398/wc+LECZYuXYqfnx/ffvstAQEB1K9fn8DAQHr37s3Nmzd58803LX/h3s7d3Z0GDRpY7oPLKIAahkGxYsWoXr36/T9gydfeffddnn76aU6ePEmLFi0oVaoUDRs2pHbt2vj5+dGwYUNmzZpFcnKypU3ZsmWZPXs2JpOJiRMnUqpUKRo0aEBAQADTpk1jwoQJdo9jxIgRBAQEsH//fsqXL0+dOnUIDg6mTZs2PP/885QpU+ZeHrbIXfPx8WHBggW4uroyd+5cAgICaNCgAWXLluX555/nvffeA/73QJHkPH0nJE+7du0aly5dyvBz8+ZNGjZsSGRkJIMHD8bf35/ff/+da9eu0apVK9auXXvHv6BvD53/vsezWrVqliePmzRpkuk7hkUyU6hQIRYsWMDatWvp1KkTcOvd1ufOnaNSpUoMHTqUTZs2We53M3vqqaf4v//7P1q0aEFiYiJ//fUXNWrU4Mcff6R79+52j6N48eKEh4fTrVs3PD09OXz4MEWKFGH+/PlMmjTpXhyqyD3XsmVLtm/fTrt27YBb9/6XKVOGJUuWMHjwYCBrT8OLY5gMrSsgIiIi+djevXupV68etWrVYv/+/Tk9HEEzoCIiIpLPzZ8/H7j1wKnkDgqgIiIikudt3LiRb775hqSkJMu2lJQUpk2bxmeffYaTkxPPPPNMDo5QbqdHGUVERCTPO3XqFP3798fFxYXg4GB8fX05cuQIcXFxAEyaNInatWvn7CDFQveAioiISJ53/Phxpk+fzsaNGzl79izx8fEULVqUhg0bMnToUMuauZI7KICKiIiIiEPpHlARERERcSgFUBERERFxKAVQEREREXEoBVARERERcSgFUBERERFxKAVQERGRe2DTpk2YTCaaN2+e00MRyfUUQEXkrgUFBWEymfjyyy+ttu/fv59x48bx/fff58i47iVzuMjsc/Xq1ZweqtyFcePG2fy+urm5Ua5cObp37862bdtyepgieZ7ehCQi983+/ft555136Nu3L506dcrp4dwzd3qfdKFC+rWaH/j6+lKjRg3Ln69evcqJEydYunQpy5Yt47PPPmPw4MFWbTw9PalcuTKBgYGOHq5InqPflCIidtq6dWtOD0Huszp16rBp0yarbVevXuX5559nyZIlvPzyyzz55JMUK1bMUt6gQQP++usvB49UJG/SJXgREZEsKFy4MHPmzMHJyYmEhATCw8NzekgieZYCqIjcF0FBQfTv3x+Ar776yup+OlsPafz888906NCBkiVL4ubmRtmyZenfvz/Hjx9PVzcqKgqTyURQUBAAc+fOpU6dOnh6elKmTBmGDRtGfHw8AKmpqXzwwQdUr14dDw8PypYty+jRo0lOTr5vx377wyg3b95kypQp1KhRA09PT8uYzf766y8GDBhAUFAQbm5uFCtWjHbt2vF///d/Gfb/zz//8Pzzz1OmTBnc3d2pXLkyEyZMICUlhebNm2MymdLN3pnv042KirLZZ0btzO7m+7Nw4ULq1auHp6cnRYsWpVu3bpw4cSLD47tx4wb//e9/efDBBylcuDCenp6EhobSu3dvNm/eDNyajfTw8MDFxYWYmJgM+2rfvj0mk4lPP/00wzr28Pb2pmjRogDpzqGMHkK626+HSL5kiIjcpfLlyxuAMX/+fMu2J5980ggNDTUAo0SJEkbjxo0tn6FDh1q1Hz58uAFY6tapU8fw9fU1AMPX19cIDw+3qn/y5EkDMMqXL2+88sorBmBUqFDBeOCBB4xChQoZgPHII48YqampRqdOnQzAqFq1qlG5cmXDZDIZgNGnTx+7jnHjxo2WMWa1btOmTY127dpZxle3bl2jevXqlnrffvut4erqagCGj4+PUbt2bSMgIMAADJPJZHz88cfp+j537pwREhJiAEahQoWM2rVrW77O7du3N5o2bWoAxsaNG63amb9HJ0+etDnmZs2a2WxnGHf3/Rk9erTl/2vVqmW4ubkZgFGqVCnj4sWL6fZ16tQpo2rVqpb9hYaGGmFhYUbRokUNwGjWrJmlbs+ePQ3A+OCDD2we0/nz541ChQoZrq6uxqVLl2zW+be333473X5uFxUVZRnbH3/8YVVm/r7/u+3dfD1E8isFUBG5a7YCqGEYxvz58w3A6Nu3b4ZtZ82aZQBGcHCwVfi5efOmMXHiRAMwypYtayQkJFjKzH+hFypUyPDz8zM2bNhgKfvjjz+MYsWKGYDRqVMno2zZssa+ffss5Rs3brSEvj///DPLx5idAOrs7GyUKFHC2LZtm6XMfByRkZGGm5ub4e7ubsyZM8dITU211Fm9erXh6+trODs7G/v377fqu3PnzgZghIWFGadPn7Zs//XXXw0fHx/DxcXlngbQu/3++Pr6GuvWrbOUnTt3zqhZs6YBGK+99prVvm7evGnUrVvXAIx69eoZBw8etCrft2+fMXPmTMuff/nlFwMwatasafOYPvjgAwMwnnzySZvltmQUQK9evWps3LjRCAsLMwDjiSeeSNc2swBq79dDJD9TABWRu5bdAJqUlGQEBAQYzs7ORkREhM06Xbt2NQDj66+/tmwz/4UOGB9++GG6Nq+//rqlfOXKlenKe/ToYQDGtGnTsnqIVgE0o4/5+G+v+91339nsr0uXLgZgfPTRRzbLZ8yYYQDGgAEDLNuOHj1qmcE9cOBAujbTpk2z7PdeBNB78f2xNTu5evVqm8Fx6dKlllnWf/75x+b+bpeWlmYEBQUZgNU/MszMwe6HH37ItC8zcwDN6OPn52e89957RlJSUrq2mQVQe78eIvmZ7gEVkRyzfft2zp8/T1hYGHXq1LFZp0OHDgCWe//+bcCAAem21a5dG4CiRYvaXP7JvK/s3nfXuHFjm5+SJUta1fPz86Njx47p2icnJ7Nu3TqcnZ3p16+fzX3YOu7169djGAZNmzalevXq6doMGjQIV1fXbB2TLffi+zNw4MB02+rXrw+k//qvWrUKuPU9vf3p8oyYTCb69u0L3LrP+Hb79+/n999/JyAggMcffzzTvv7N19fX6ntbt25dihUrRmxsLPPmzcv2Sgj2fD1E8jMtwyQiOeaPP/4Abj2k8fDDD9usY17Y/cyZM+nKihcvjq+vr83tABUqVLDZp7n82rVrdo8Zsr4MU2hoKM7Ozum2HzlyhMTERFxdXWnbtq3NtoZhANbHfeTIEQCqVq1qs42Pjw9lypTh5MmTWRpfZu72++Pv74+fn1+67SVKlADSf/0PHToEwIMPPpjlMfbv35/x48ezePFipk6dalmH1RxIn376aZvfg8zYWoYJ4Ntvv6VPnz60adOGbdu2Ubdu3Sz3ae/XQyQ/UwAVkRwTGxsLwMWLF7l48eId6yYkJKTb5unpabOuyWTKUrk55N0vXl5eNrebjzs5OTnTpXwSExMt/28OKOYAbUvJkiXvWQC92+9PRsfv5GT74ltcXBxwa7mjrCpfvjyPPPIIv/76Kz/++CNPPPEEN2/eZPHixQAZzjBnV/fu3dm9ezcffPABEyZMsOstX/Z+PUTyM531IpJjvL29AXjqqacwbt2TnuEno+WB8iLzcZcpUybT4749JJvb3SkMXrhwweb2zEL39evXMxyno74/Pj4+AHa/ztR8G4Z51vPHH3/kwoUL1KtXz+atCnfroYceAmDXrl33vG+RgkIBVETuG3PoyUi1atUAOHDggCOGk2uEhobi4uLCuXPnuHz5cpbbVapUCSDDt+1cu3aNv//+22aZefYto/Bqaz1PR39/zGFxx44ddrXr0qULhQsXZs2aNVy+fJkvv/wSuPezn2ZpaWkAdn3vRMSaAqiI3DceHh6A7cuzAE2aNMHf35/IyMh8NcOZGU9PT1q3bk1aWhoff/xxltu1atUKgN9++42DBw+mK587d26GC+yHhIQAsHv37nRl3333HVeuXEm33dHfH/MDY/PmzbMr3Lm7u9OzZ0+Sk5P55JNP+OGHH3B1daVnz573ZZzbtm0D/vc1FRH7KYCKyH1ze+i5ceNGunJ3d3fGjx8PQLdu3Vi5cmW6S8QHDhzgtddey3evPZwwYQJubm5MnDiRyZMnpwvp586d46OPPmLWrFmWbRUrVqRjx44YhkHfvn2tZjs3bdrEuHHjcHFxsbm/Nm3aADBlyhSOHj1q2b57926GDRtms52jvz+dOnWiXr16XLhwgbZt23L48GGr8sjISD777DObbc2X4SdMmEBycjIdOnSwvLHoXjEMgyVLlvDJJ58A0Lt373vav0hBooeQROS+CQsLIzQ0lKNHjxIYGEilSpVwdXWldu3aTJ8+HYAhQ4Zw+vRpJk+eTJcuXShatCgVKlQgNTWVqKgoy0xYixYtcvBI7r3atWuzZMkSnn76aV5//XXeeecdqlSpgqurK+fOnSM6OhqA1157zardzJkziYyMZM+ePYSEhPDAAw9w/fp1jhw5Qrt27YiPj+e3335Lt7/+/fvz6aef8ueff1KtWjWqVKlCcnIyR44coUePHpw7d87mUkqO/P44Ozvz3Xff0apVK3bu3EmVKlWoVKkSPj4+REVFcenSJZo1a8aQIUPSta1Xrx41a9bk999/B+7+8vu+ffusnvxPTEzk5MmTluNt27Ytr7766l3tQ6Qg0wyoiNw3Tk5OrF27lieffBJnZ2d27drF5s2b2b9/v1W9SZMmER4eTq9evfDy8iIyMpKoqCjKli3LgAEDWLt2LY8++mjOHMR91LlzZw4ePMjw4cMJCgri8OHDHDx4EE9PTzp37sxXX33F6NGjrdqULl2aXbt28dxzz+Hv78/BgwcxDIPx48ezcuXKDO+7dXd35//+7/8YOHAgRYsW5ejRozg5OfHf//6XRYsW3XGcjvz+BAYGsnfvXiZNmkRYWBhnz57l0KFDFC1alL59+zJhwoQM25pDZ3bX/rxdXFwc4eHhls/+/ftxcnKiZcuWfPXVV5bL/CKSPSbjfq9DIiIiDtO8eXM2b97Mxo0bad68eU4Px6FGjx7N+++/z4gRI5g6dWpOD0dE7kAzoCIikuelpKTw9ddfA7duNxCR3E0BVERE8ryPP/6Yc+fO0axZM8vyUSKSe+khJBERyZPOnz9Pjx49uHTpEgcOHMDJyYl33303p4clIlmgGVAREcmTEhMT2bx5M4cPH6Z69eosXbqUxo0b5/SwRCQL9BCSiIiIiDiUZkBFRERExKEUQEVERETEoRRARURERMShFEBFRERExKEUQEVERETEoRRARURERMShFEBFRERExKEUQEVERETEoRRARURERMSh/h//uL2QKovosAAAAABJRU5ErkJggg=="},"metadata":{}}]},{"id":"da231d9c-411f-40ef-95af-8588c080fdc9","cell_type":"code","source":"groups = ['Low', 'Medium', 'High']\ncl4srec = [0.059, 0.142, 0.286]\ncoserec = [0.087, 0.159, 0.296]\nrcl     = [0.075, 0.174, 0.264]\nfacl    = [0.127, 0.188, 0.301]\nplt.rcParams['font.size'] = 16\n\ndata = np.array([cl4srec, coserec, rcl, facl])\nbar_width = 0.19\nx = np.arange(len(groups))\ncolors = [\"#d9534f\",\"#5bc0de\",\"#f0ad4e\",\"#5cb85c\"]\n\nplt.figure(figsize=(7,4.5))\nfor i, (values, label) in enumerate(zip(data, [\"CL4SRec\",\"CoSeRec\",\"RCL\",\"FACL\"])):\n    plt.bar(x + (i-1.5)*bar_width, values, width=bar_width, color=colors[i], label=label)\nplt.xticks(x, groups, fontsize=16)\nplt.ylabel(\"NDCG@10\", fontsize=16)\nplt.xlabel(\"User Frequency Bin\", fontsize=16)\nplt.ylim(0, 0.32)\n# plt.title(\"HR@10 grouped by user frequency (ML-20M)\", fontsize=15)\nplt.legend(ncol=2,fontsize=16)\nplt.tight_layout()\nplt.savefig(\"user_freq_bar_ml20m.pdf\")\nplt.show()\n","metadata":{"trusted":true,"libroFormatter":"formatter-string","execution":{"shell.execute_reply.started":"2025-07-21T07:58:00.745362Z","shell.execute_reply.end":"2025-07-21T07:58:00.993919Z","to_execute":"2025-07-21T07:58:00.916Z"}},"execution_count":105,"outputs":[{"output_type":"display_data","data":{"text/plain":"<Figure size 700x450 with 1 Axes>","image/png":"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"},"metadata":{}}]},{"id":"86420882-2bfd-45a5-8b44-f9fcea59a1b4","cell_type":"code","source":"groups = ['Low', 'Medium', 'High']\ncl4srec = [0.021, 0.031, 0.087]\ncoserec = [0.026, 0.045, 0.087]\nrcl     = [0.031, 0.039, 0.090]\nfacl    = [0.044, 0.053, 0.086]\nplt.rcParams['font.size'] = 16\n\ndata = np.array([cl4srec, coserec, rcl, facl])\nbar_width = 0.19\nx = np.arange(len(groups))\ncolors = [\"#d9534f\",\"#5bc0de\",\"#f0ad4e\",\"#5cb85c\"]\n\nplt.figure(figsize=(7,4.5))\nfor i, (values, label) in enumerate(zip(data, [\"CL4SRec\",\"CoSeRec\",\"RCL\",\"FACL\"])):\n    plt.bar(x + (i-1.5)*bar_width, values, width=bar_width, color=colors[i], label=label)\nplt.xticks(x, groups, fontsize=16)\nplt.ylabel(\"NDCG@10\", fontsize=16)\nplt.xlabel(\"User Frequency Bin\", fontsize=16)\nplt.ylim(0, 0.10)\n# plt.title(\"HR@10 grouped by user frequency (Yelp)\", fontsize=15)\nplt.legend(ncol=2,fontsize=16)\nplt.tight_layout()\nplt.savefig(\"user_freq_bar_yelp.pdf\")\nplt.show()\n","metadata":{"trusted":true,"libroFormatter":"formatter-string","execution":{"shell.execute_reply.started":"2025-07-21T07:58:05.712892Z","shell.execute_reply.end":"2025-07-21T07:58:05.947754Z","to_execute":"2025-07-21T07:58:05.869Z"}},"execution_count":106,"outputs":[{"output_type":"display_data","data":{"text/plain":"<Figure size 700x450 with 1 Axes>","image/png":"iVBORw0KGgoAAAANSUhEUgAAAqAAAAGmCAYAAACjjTZFAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjAsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvlHJYcgAAAAlwSFlzAAAPYQAAD2EBqD+naQAAbqxJREFUeJzt3XdYFNfiPvB3gWVBYJGiYKEqFpSgWIgSWySowdi9ikZjb7Ek9hZL1Gg0QRO9xq6JNWo0aqzRrxoFrCCKHQEhFkSkSof5/cFv97LuLuwCLu39PM8+N8ycc+YMd4DXM3POiARBEEBEREREpCN6Zd0BIiIiIqpaGECJiIiISKcYQImIiIhIpxhAiYiIiEinGECJiIiISKcYQImIiIhIpxhAiYiIiEinGECJiIiISKcYQImIiIhIpxhAiYiIiEinKlQAPXHiBLy9vWFpaQkTExN4eHhg7dq1yMvL06qdly9f4rfffsPEiRPRunVrSCQSiEQijBo1SqP69+/fx+DBg1GrVi0YGRmhXr16mD59OhITE4txVkRERERVi6iivAt+xYoVmDNnDgDA2dkZpqamCAsLQ15eHnr06IHDhw9DT0+zPL1mzRp8/fXXSttHjhyJLVu2FFr3/Pnz8PX1RXp6OmrUqAE7Ozs8ePAAaWlpcHZ2RmBgIGxsbLQ/QSIiIqIqokKMgAYFBWHu3LnQ09PDnj178OTJE4SGhiI4OBg2NjY4evQo/P39NW5PKpXik08+wbx583DkyBFMmjRJo3opKSkYMGAA0tPTMXnyZDx79gw3b95EdHQ0vLy8EBERgZEjRxb3NImIiIiqhAoRQJcuXQpBEDBq1Cj4+fnJt7u7u8uD54oVK5Cdna1ReyNGjMCZM2ewdOlS9OjRA5aWlhrV27BhA+Li4tC4cWP4+/tDLBYDAKysrLBnzx4YGBjg+PHjCA4O1vIMiYiIiKqOch9Ak5OTcfbsWQBQObrYv39/SKVSxMfH4/z58++1L4cOHQIADBs2DPr6+gr77O3t4e3tDQA4ePDge+0HERERUUVW7gNoSEgIsrKyYGRkBA8PD6X9YrEYrVq1AgBcvXr1vfUjJycHN2/eBAB4eXmpLCPb/j77QURERFTRlfsA+vjxYwD5I4wGBgYqyzg7OyuUfR+ioqLkt/hlxyuLfhARERFVdKoTXTmSkJAAALCwsFBbRrZPVvZ99qOwvmjaj8zMTGRmZsq/zsvLw5s3b2BlZQWRSFQKvSUiIiLSLUEQkJKSgtq1axe5MlG5D6AZGRkAAENDQ7VlJBIJACA9Pf2996Owvmjaj+XLl2Px4sWl1zkiIiKiciImJgZ169YttEy5D6BGRkYAgKysLLVlZKOJxsbG770fsr4U/FrbfsyZMwdTp06Vf52UlAR7e3vExMRAKpWWUo+JiIiIdCc5ORl2dnYwMzMrsmy5D6Ca3NbW5DZ9afVDdrxatWoVux8SiUQ+WlqQVCplACUiIqIKTZPHCcv9JCQXFxcAQHR0NHJyclSWiYiIUCj7Pjg6OsrX/ZQdryz6QURERFTRlfsA2rx5c4jFYmRkZKhc4D07OxvXr18HAHh6er63fhgYGMiXgQoICFBZRrb9ffaDiIiIqKIr9wFUKpXKF3jfunWr0v4DBw4gOTkZVlZW6Nix43vtS58+fQAAO3bsQG5ursK+6Oho+YL5ffv2fa/9ICIiIqrIyn0ABYB58+ZBJBJhy5Yt2Lt3r3x7aGiofDLPzJkzFWanr1mzBo6Ojhg4cGCp9WPcuHGwtrbG/fv3MXXqVPm6oPHx8Rg0aBBycnLQrVs3tGjRotSOSURERFTZiARBEMq6E5pYtmwZ5s+fDyB/wXdTU1OEhYUhLy8Pvr6+OHLkiMLrMRctWoTFixejQ4cOuHDhgkJbMTExaN68ufzrtLQ0pKenQyKRwNTUVL79yJEjSm89OnfuHLp3746MjAzUqFED9vb2uH//PtLS0uDo6IigoCDY2tpqdW7JyckwNzdHUlISJyERERFRhaRNnqkQI6BA/ijosWPH8PHHHyM+Ph7h4eFwc3PDmjVrlMJnUXJzcxEfHy//yNbtzMzMVNguG+EsqHPnzrhx4wYGDhwIkUiEO3fuwMbGBlOnTkVwcLDW4ZOIiIioqqkwI6CVGUdAiYiIqKLTJs+U+3VAqXA5OTlql6ciIiJAT08PYrGYrzomKkcYQCuotLQ0vH79Gm/fvi3rrhARlXtisRhmZmawtrbW6pEtIno/GEAroKysLMTExEAsFqNWrVqQSCT8lz0RkQqCICA3NxepqalITExEeno67OzsGEKJyhgDaAX06tUr6Ovrw8HBgb9EiYg0YGpqCnNzc0RHR+P169ewsbEp6y4RVWkVZhY85RMEAWlpaTA3N2f4JCLSgrGxMaRSKVJSUsD5t0RliwG0gsnOzkZubi6MjY3LuitERBWOmZkZsrOzVS6zR0S6wwBaweTl5QEARz+JiIpB9rtT9ruUiMoGA2gFxUlHRETa4+9OovKBAZSIiIiIdIoBlIiIiIh0igGUiIiIiHSKAZQqvYCAAIwZMwaNGjWCubk5JBIJ6tSpg+7du2PLli0Kb5PasWMHRCIRHB0di308QRDQvn17iEQiiEQiXL58WW3Ze/fuYezYsWjQoAGMjY1hYmICJycndOzYEd988w0CAwOV6jg6Osrbln2MjIzg5OSEzz//HNevXy9236lqKuk1defOHUyZMgUffPABLCwsYGhoCBsbG3zyySdYvXo14uPjFcpfuHBBfhwiqpq4EH0l9ahfr7LuglYaHPyz1NtMS0vD8OHDsX//fgCAkZER6tWrB2NjYzx79gzHjx/H8ePHsWDBApw+fRpubm6lctytW7fi0qVLRZbbvXs3RowYgaysLIjFYtjb28PS0hKvXr3CxYsXcfHiRZw8eRI3btxQWd/FxQU1a9YEACQlJSE8PBy7d+/Gvn37sH37dgwZMqRUzqeySzrUs6y7oDXzPkfeS7vaXlO5ubn4+uuv8d///hd5eXkwMDBA/fr1YWZmhtjYWJw9exZnz57F4sWLcfDgQXh7e7+XfhNRxcMRUKqUsrOz4ePjg/3798PW1ha//vor3rx5g7CwMFy/fh3Pnz/H3bt3MXbsWMTFxeHJkyelcty4uDjMmjULzZs3R926ddWWi4qKwsiRI5GVlYURI0bg33//RXh4OK5du4aoqCi8ePEC69atg6urq9o25s6di8uXL+Py5cu4c+cOnj9/jn79+iE3NxdffvklEhISSuWcqOrQ9poaNGgQ1q5dCxMTE/z000+Ij4/H/fv3ce3aNTx9+hSRkZGYPXs2srOzERYWVkZnRUTlEQMoVUqLFy9GQEAAbGxsEBQUhKFDhyot3u/q6ooNGzbg/Pnz8lGfkvr666+RkJCA9evXF7pW6759+5CZmYmGDRti8+bNSse3tbXFl19+id9++03jY1tYWGDr1q0wMTFBSkoKzpw5U+zzIAIKv6a2bNmC/fv3w9jYGOfPn8fkyZMhlUoV6js6OmL58uW4fv066tevr+vuE1E5xgBKlU5SUhJ+/vlnAMCaNWuKfJ7zo48+Qtu2bUt83LNnz2L37t0YNWoUPvzww0LLRkREAADc3Nygp1d6P4ZSqRQNGjQAkD/Kqsrp06fRo0cP2NjYQCKRoG7duhg+fHiho8BpaWn44Ycf8OGHH6J69eqoVq0aXFxcMGTIEFy8eLHU+k/lj6prKjc3F8uWLQMALFiwAC1atCi0DVdXV3Tv3v299pOIKhY+A0qVzvHjx5GSkoIaNWqgX79+OjlmRkYGxo8fDysrK6xYsaLI8rKRolu3biE7OxtisbjU+pKWlgYAqFatmtK+r776Cj/99BMAoGbNmmjSpAmePHmCHTt24NChQzh58qRSGI+OjkbXrl1x//59APnPCZqZmSEqKgq7du1CTEwMLly4UGr9p/Ln3Wvq6tWriIqKgoGBAcaMGVOWXSOiCoojoFTpyGaOe3l5wcBAN//GWrp0KcLDw/H999/D0tKyyPJdu3YFAISHh6Nbt244efKk/I98STx+/Fg+ktmsWTOFfRs3bsRPP/0EJycnnD9/HrGxsQgODsabN2+wdOlSJCcnY8CAAcjIyJDXyc3NRZ8+fXD//n20bNkS9+7dw6NHj3Dz5k3Ex8cjJCQEAwYMKHG/qfxSdU3JfsaaNm2q0fVORPQuBlCqdJ49ewYAcHJy0snx7t+/j1WrVqFt27YYMWKERnW8vb3lI0fnzp3Dp59+CnNzc7i7u2PcuHH466+/kJubq3EfkpOTcfbsWfTq1Qs5OTnw8vJCu3bt5PuzsrKwaNEi6Ovr448//kDHjh3l+/T19TFv3jz07dsX//77Lw4cOCDfd+jQIdy8eRM1a9bEqVOn0LhxY4XjNmvWDOPHj9e4n1RxFHZN6fpnjIgqHwZQqnRSUlIAACYmJu/9WIIgYOzYscjNzcX69eu1Wtdw48aN+OOPP9ChQwfo6+sjJycHt2/fxsaNG/HZZ5/B3d0dd+7cUVt/+PDh8rUUzc3N8cknn+DBgwcYMGAAjh07plA2KCgIL1++hIeHB5o3b66yvR49egCAwjOdR47kL/czYsQIWFlZaXxuVDFpek3p8meMiConPgNKlY6ZmRkAKCww/77I1vycMmUK3N3dta7fp08f9OnTB8nJybh27RquXLmCY8eO4dq1a7h79y68vb0RFhaGGjVqKNWVrdkoCAJevnyJiIgIiMVitGrVChYWFgplZUE2KioKH330kcq+JCYmAvjf6BYA+XOfRU2qospB02tKlz9jRFQ5MYBSpVOnTh0AQGRk5Hs9TkJCAmbNmoVatWrh22+/LVFbUqkU3t7e8Pb2xvz583Hw4EEMGDAAr169wqZNmzBv3jylOnPnzsWwYcPkXwcEBKBXr16YPn06bGxs8Pnnn8v3JSUlAchfpzQuLq7QvqSnp8v/Ozk5GQBQvXr1EpwdVRSaXlO6+hkjosqLt+Cp0pHN4g4MDEROTs57O87Tp0/x5s0bJCYmokGDBrC1tVX4xMTEAAB69uwJW1tbTJkyReO2+/Xrh759+wIArl27plEdLy8vbN68GQAwZcoUeXgEAFNTUwDA4MGDIQhCoZ+CM9plI12y0VGqWtRdU7KfsbCwMLx586bM+kdEFRdHQKnS+fTTT2FqaopXr17h4MGDGDhw4Hs9Xnp6usKo4btkf6Blo5CacnZ2BpA/gUhTvXr1wocffogrV67A398fixYtAgD5G5W0fRtNkyZNEBISgitXrqBnz4r3ykoqOVXXlKenJxwdHREVFYVNmzZh9uzZZd1NIrny9Hrd9/Xa3MqAI6BU6VSvXh2TJk0CkL/upboF2WUCAgLky8poo1mzZoWOJDo4OAAALl26BEEQsGPHDnndV69eFdm+rE8uLi5a9UsWBn7++WekpqYCANq1awdra2uEhoZqtWZnr169AADbtm3jSFcV9u41pa+vjzlz5gAAlixZguDg4ELr379/H3/99dd77ycRVRwMoFQpLVq0CG3atEFsbCzatGmDnTt3KqxvCQCPHj3Cl19+iY4dO2oUCEvTd999h3bt2mHv3r3yGcUyL168wLhx43Dp0iWIRCJ88cUXWrXdo0cPNG7cGAkJCfjll18AAEZGRvLnVPv374/Dhw9DEASFemFhYZg1axYCAgLk23r16oWWLVvi1atX+PTTT/Hw4UOFOqGhofJjUOWl6poaM2YM+vbti7S0NHTq1Alr165VupZjYmIwf/58tGzZEuHh4WXRdSIqpxhAqVIyNDTEmTNn0LdvX7x8+RJDhw6FpaUl3Nzc0Lp1a9StWxcNGzbE+vXrYWtrq/Se6piYGFhbW6v9DB06tET9E4lEuHz5MgYNGoTq1aujQYMG8PT0hLOzM+zt7bFx40bo6+tjzZo1Rb7mUFXb06dPBwD4+/vLg/f48eMxe/ZsvH79Gn369IG1tTVat26NFi1awMrKCm5ubli5cqVCiJCtG9qwYUNcvXoVjRo1QsOGDdGyZUtYW1ujWbNm+P3330v0vaDyT901tW/fPkyYMAEpKSmYPHkyrKys4OrqCk9PTzg5OcHe3h7Lli2DkZERPvjgA5VtF/Zz1qlTJ52dIxHpFgMoVVqmpqY4ePAg/vnnH4wcORJ2dnaIiopCaGgoBEGAr68vtm7dikePHqFp06YKdfPy8hAfH6/2U3CCT3F89913OH78OCZOnIgWLVrg7du3CAkJQVxcHBo0aIBx48YhODgYkydPLlb7n3/+OWrXro2XL19i27Zt8u3Lly9HQEAABg0aBBMTE4SGhiIqKgp169bFiBEjcPz4cXTu3FmhLXt7e9y8eRPLly+Hh4cHnj9/jvv378PS0hJffPEFlixZUqLvBVUMqq4pAwMD/Pe//8WtW7cwceJENGjQAM+fP0dISAjS0tLQuXNn/PTTT3jy5Ak+/vhjle0W9nOWkJCgy1MkIh0SCe/ehyOdS05Ohrm5OZKSkuTvCFcnIyMDkZGRcHJygpGRkY56SERUOfB3aOXHSUhlR5s8wxFQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpvgmJiIiognnUr1dZd0Hu20mry7oLCv5b1h0gjXAElIiIiIh0igGUiIiIiHSKt+CJiIiI3oMhp4eUdRfkdnbZWdZdUMARUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlCq9AICAjBmzBg0atQI5ubmkEgkqFOnDrp3744tW7bg7du3pXKc+Ph4LFiwAB4eHjAzM5Mfp1WrVpg0aRL++OMP5OXllcqxRCKR0qdatWpo0KABxo4di4cPH5bKcahqcHR0VHlNFfysWbNGoU5sbCzEYjFEIhG8vLw0PlZWVhY2bdqE7t27o27dujAyMoKZmRlcXV0xevRoXLx4UalOx44dIRKJsGjRohKeKRGVF3wTElVaaWlpGD58OPbv3w8AMDIyQr169WBsbIxnz57h+PHjOH78OBYsWIDTp0/Dzc2t2Me6c+cOPvnkE8TGxgIA6tati1q1aiElJQW3bt3CjRs3sG7dOqSkpMDU1LRUzg8AmjZtCnNzcwDA69evERERgU2bNmHnzp04duwYOnfuXGrHosrPxcUFNWvWVLmvTp06Cl/v3bsXOTk5AIDAwEA8efIE9erVK7T9GzduoH///oiKigIA1KxZE02bNkVmZiaioqKwZcsWbNmyBb6+vvjrr79KfkJEVG4xgFZSn1+MLOsuaGVXB6dSbS87Oxs+Pj4ICAiAra0tvv/+e/Tv3x/GxsbyMvfu3cPPP/+MrVu34smTJ8UOoHl5eRgwYABiY2Ph6emJrVu3okmTJvL9b9++xcmTJ7Fx40aIRKISn1tBa9euRceOHeVfP3v2DIMGDcI///yDkSNHIjw8HAYG/DEvTHl6VZ6m3tcr9ebOnYthw4Zp1oed+X2oXr06EhMTsWvXLixcuFBt+Rs3bqBDhw5IS0vDJ598guXLl6NFixby/VlZWThz5gy+/fZbXL58uUTnQUTlX4W6BX/ixAl4e3vD0tISJiYm8PDwwNq1a4t9WzMoKAg9e/ZEjRo1YGxsDFdXVyxZsgQZGRlq62RlZeGnn37Chx9+CHNzc4jFYtSqVQu9e/fG//3f/xX31KiULV68GAEBAbCxsUFQUBCGDh2qED4BwNXVFRs2bMD58+fVjvpo4tq1a7h//z4A4ODBgwrhEwBMTEzQr18//P333zAxMSn2cTRRp04dbNu2DQDw9OlT3Lx5870ej6qme/fuITg4GMbGxvjxxx8B/C+QqpKZmYkBAwYgLS0Nfn5+OHXqlEL4BABDQ0N0794dV65cwfz5899r/4mo7FWYALpixQr4+vri3LlzsLCwQP369REaGorJkyejd+/eWofQ3bt3o127djh69CgkEgkaN26M8PBwLFiwAO3bt0daWppSnbS0NHTs2BFfffUVrl69CktLS3zwwQfIyMjAn3/+ic6dO2PlypWldcpUTElJSfj5558BAGvWrIGjo2Oh5T/66CO0bdtWYdvx48fRtWtXWFtbQyKRwMnJCRMmTEBMTIxS/YiICACAtbU16tatW6w+nz59Gj169ICNjQ0kEgnq1q2L4cOH48mTJ1q3Va9ePVhYWACA/FZnQYIgYN++ffjkk09gZWUFiUQCZ2dnTJ48GS9fvlTb7ps3b7Bw4UI0b94cUqkUpqamaNy4McaNG4eQkBCt+0kVlyxsdu/eHYMGDYJUKsWTJ08QFBSksvzu3bsREREBa2trbNy4EXp66v/06OnpYfr06e+l30RUflSIABoUFIS5c+dCT08Pe/bswZMnTxAaGorg4GDY2Njg6NGj8Pf317i9qKgojBw5Erm5uVi5ciViYmIQHByMx48fo2HDhrh+/TpmzpypVM/f3x9BQUGoUaMGrly5gsjISNy8eROvXr2SPxw/d+5chIeHl9apUzEcP34cKSkpqFGjBvr166d1/Tlz5qB79+44ffo0jI2N4ebmhlevXuGXX36Bu7s7bty4oVBeKpUCyJ+EJAuj2vjqq6/QtWtXHDt2DADQpEkTpKSkYMeOHfDw8EBgYKBW7QmCIB/Fr1atmsK+7OxsDBgwAH5+fjh79iyMjIzQuHFjxMbGYu3atfDw8MCjR4+U2gwNDYWbmxu+/fZb3L59G3Z2dnBxccHz58+xceNG/PTTT1qfN1VMeXl52L17NwBg0KBBMDIyQp8+fQCoHwXdt28fAGDIkCEwMzPTTUeJqFyrEAF06dKlEAQBo0aNgp+fn3y7u7u7PHiuWLEC2dnZGrW3atUqZGZmwsfHBzNmzJA/l+fg4CC/fblp0yb5hBKZ48ePAwC++eYbeHp6yreLxWIsXLgQzZo1Q25uLv7+++/inyyVmCyweXl5af38419//YUVK1bAwMAAu3btQkxMDG7cuIEXL16gd+/eSEhIQP/+/ZGeni6v89FHH8HExASCIKBLly749ddfERcXp9HxZOHNyckJ58+fR2xsLIKDg/HmzRssXboUycnJGDBgQKGPhbzrwoULSE9Ph56eHj744AOFfQsWLMCBAwfQvHlzhISE4NmzZ7h16xZev36NCRMm4MWLFxg8eLBCneTkZPTo0QPPnz9H165d8fTpU9y9exchISFISkrCP//8g08++UTj/lHFduHCBcTExMDCwgKffvopAMivmd9//x1ZWVlKdWQjox06dNBdR4moXCv3ATQ5ORlnz54FAIwcOVJpf//+/SGVShEfH4/z588X2Z4gCDh8+LDa9tq2bYtGjRohOzsbR44cUdgnCx3Ozs4q25bNAJXNDKWy8ezZMwCAk5P2E5tWrFgBAPjyyy8VgphUKsWuXbtgbW2NqKgo7N27V76vevXqWL9+PfT19REeHo5hw4ahZs2acHZ2hp+fH7Zt24aUlBSlY2VlZWHRokXQ19fHH3/8oTCZSF9fH/PmzUPfvn3x77//4sCBA0X2PT4+HocOHcLQoUMBAH5+fnBwcJDvj4uLw+rVqyGVSnH06FE0a9ZMvs/Y2Bhr165Fq1atcOPGDVy6dEm+b+PGjYiOjkbjxo3x559/Kj1m0K5dO6XQShXT8OHDVS7BVPDalI1y9u3bF4aGhgCAjz/+GLa2tnjz5g1OnDih0GZSUhJSU1MBFO9nkogqp3IfQENCQpCVlQUjIyN4eHgo7ReLxWjVqhUA4OrVq0W2Fx0djRcvXgCA2rXrZNvfbU82mqTqlmhmZqZ8woesP1Q2ZGFP2wk/qamp8pGaSZMmKe2vVq0aRo8eDQA4c+aMwr6hQ4fi+vXrGDBggPy2d2RkJPbt24eRI0fCyclJKUQGBQXh5cuX8PDwQPPmzVX2qUePHgCgcm1EAOjUqZM8JFhbW6Nv376Ii4vDuHHjsHXrVoWyJ06cQGZmJrp06aLyWVU9PT10795d6Xiyf4hNmTIFEolEZT+ocnBxcYGXl5fSR7ZCRHp6Ov744w8A+bffZfT09DBw4EAAyrfhC/7j631PwiOiiqPcr8/y+PFjAIC9vb3a26nOzs44d+6cvKwm7UkkEtSuXVttewXLysyePRuHDx/GqlWrYGVlhQEDBsDS0hIPHz7E/PnzERUVhc8//xwffvihxudHpU/2jJm2C8yHh4cjLy9PPilHFdkMd1XPSTZv3hz79u1DdnY2QkJCcO3aNZw6dQpnzpxBfHw8Bg4cCGtra3Tq1AlA/tqhQP4zyR999JHK4yUmJgL436juu2TrgObl5SEmJgb//vsvjIyM0K5dO6WwKDvelStX1B5P9thJwePJZvjzuq78ilqG6c8//0RKSgpq166tdDt98ODBWLNmDf766y8kJCTIJ8IVfOaztF76QEQVX7kPoAkJCQAg/2WmimyfrKwm7VWvXl3tmozq2nN1dUVAQADmzJmD6dOnY9q0afJ9VlZWWLt2LSZMmFBkHzIzM5GZmSn/Ojk5ucg6pDnZgtmRkdqthSq7TVijRg2114aNjQ0AqLylLiMWi9G6dWu0bt0aEydOxN27d+Hj44Pnz5/ju+++kwfQpKQkAPm3xot6ZrTgM6cFvbsO6JEjRzBw4EAMGTIEderUUQgJsuPFxMSonM2v7niy67N69eqF1qHKTza6OXDgQKWZ7C1btkSDBg3w6NEj7N+/H2PHjgUAmJubw9TUFKmpqYiMjFR6LpmIqqZyfwteNvlC9qyRKrKRHnV/pEuzvejoaMTGxkIQBNSuXRvNmjWDqakp4uPjsX37dty+fbvIPixfvhzm5ubyj52dXZF1SHOyJZUCAwO1eh5X9oaiuLg4CIKgsoxshFCbmbxNmjTBvHnzAOSvGfru8QYPHgxBEAr9XLhwQaNj9ezZE8uXL0deXh7Gjh2L3NxcpePNmzevyOPt2LFDXk92rrLRWKqaYmNj5Y+e+Pv7q3xWVHZn4N3b8G3atAGg/lESIqp6yn0ANTIyAgCVMytlZKOJ7y40Xtrt7d69Gz169MCzZ89w4cIFPHv2DCEhIYiPj8f8+fMRHByM9u3bFznyNmfOHCQlJck/RY1GkXY+/fRTmJqa4tWrVzh48KDG9erXrw89PT1kZmaqXU7p7t27AIAGDRpo1SfZLf2C152rqysAICwsTKu2ijJhwgTY29vj4cOHCkGguMeTPXZw5cqV0uskVTh79uxBbm4uJBIJbGxs1H4AICAgQOFnaMCAAQCAXbt2FXr3gIiqjnIfQDW5va7Jbfp320tMTFQ7yqWqvezsbEybNg2CIGDNmjUKtzYNDQ2xZMkS+Pj4ICUlRT6TWh2JRAKpVKrwodJTvXp1+SSir776SuVi7AUFBAQgMDAQpqam8tHTtWvXKpVLT0/Hli1bAABdunSRb09ISChypFU2cc3FxUW+rV27drC2tkZoaKjGI5yaMDQ0xNSpUwHkz+qXvaTB19cXhoaGOHHihEbPS8v06tULQP73pLB/uFHlJvvHzOzZs/Hy5Uu1H9lo565du+R1P//8czg6OiIuLg5jx44t9MUhgiDghx9+eL8nQ0RlrtwHUNkf7OjoaLV/5GX/0i74x72o9jIzM/H8+XON23v8+LH89mvnzp1V1vP29gYApYXKSfcWLVqENm3aIDY2Fm3atMHOnTuV1tJ89OgRvvzyS3Ts2BGvXr0CAMyaNQsAsH79euzZs0deNiUlBUOHDkVcXBwcHR3lM36B/NuKDRs2xOrVq5UmC6Wnp+Pnn3/G999/DyB/mRsZIyMjfPvttwDylxM7fPiw0j+KwsLCMGvWLAQEBGh1/qNGjZJPkJPNWq5duza++uorZGdno0uXLkqhVxAEXLt2DePHj1cYvRozZgwcHBxw9+5d9OnTR+kcL1++LF+YnCon2bqvQH6YLIxsf8EAKpFI8Pvvv8PY2Bh79+5Ft27dEBwcrFAvOzsbp06dQps2bbB06dJSPgMiKm/KfQBt3rw5xGIxMjIylH5hAfm/tK5fvw4ACovDq2Nvbw9bW1sAUPtHXba9YHua3DaShQdtFg2n98PQ0BBnzpxB37598fLlSwwdOhSWlpZwc3ND69atUbduXTRs2BDr16+Hra0t6tevDyD/1YKzZ89GdnY2Bg8eDHt7e7Rq1Qq1atXCwYMHYWFhgf379ys8niESiRAREYGpU6eibt26sLOzQ+vWreHq6gpra2tMmTIFWVlZGDhwoNLyTuPHj8fs2bPx+vVr9OnTB9bW1mjdujVatGgBKysruLm5YeXKlVrftjQxMcGXX34JAPjuu+/k25ctW4bPP/8ckZGR6NSpE2rVqgVPT080a9YM5ubm8PT0xIYNGxRGOs3MzHDkyBHY2tri+PHjsLe3R9OmTdG8eXNUr14d7dq148sXKjnZ6GebNm3kPyvqDBgwAGKxGI8fP1Z4bKN169Y4f/487O3tcebMGbRo0QK2trZo2bIlPvjgA1haWqJbt264evWqwsS6glauXAlra2u1n5MnT5baORPR+1XuA6hUKpWPLL67riEAHDhwAMnJybCyslL7S6sgkUiE3r17q20vMDAQDx48gFgslq/BCOQvMi+bGX3u3DmVbcsWzNf2+UB6P0xNTXHw4EH8888/GDlyJOzs7BAVFYXQ0FAIggBfX19s3boVjx49QtOmTeX1li9fjmPHjuGTTz5Bamoqbt++DWtra4wbNw6hoaFK67x+9tlnCAoKwoIFC9ChQweIxWLcuXMHkZGRqFmzJvr374+//voLe/fuVbmU2PLlyxEQEIBBgwbBxMQEoaGhiIqKQt26dTFixAgcP35c7ah7YSZNmgRjY2PcunVLvji4gYEBdu7ciePHj8tvrYeEhODFixdo0KABJk6ciAsXLihdw+7u7ggLC8OcOXPQuHFjREZG4smTJ6hduzbGjx+Pr7/+Wuv+UcVQ8NWbRY1+AvkrgnTt2hWA8mQkT09PPHr0CBs2bEC3bt2gr6+PO3fuICIiAnZ2dhg9ejQuX76MP//8U2Xb6enpiI+PV/spuLoIEZVvIkHdg5DlSEBAANq1aweRSIRdu3bJX8cZGhqKLl26IDY2Ft9//73C+9vXrFmDNWvW4MMPP5S/h1gmMjISjRo1QlZWFlauXInp06dDJBLh6dOn6NKlCx4+fIjx48dj/fr1CvW6deuGU6dOwdbWFr///jvat28PIH9iyZIlS+S3jf744w/5u5E1kZycDHNzcyQlJRX5PGhGRgYiIyPh5OQkn1BFRESaqSy/Qx/161XWXZD7dtLqsu6Cgv/Gf1XWXZCbaFJ+5njs7LKz6EIlpE2eKfcjoED+m4mWLFmCvLw8DBo0CPXq1YO7uzs8PDwQGxsLX19fhTU5gfxJRk+fPsXLly+V2nNycsLmzZuhp6eHmTNnws7ODh4eHnBxccHDhw/RokULrFq1Sqnehg0bYG9vj5cvX6JDhw6oW7cumjdvDmtra3n4HD16tFbhk4iIiKiqqRABFMhfu/DYsWP4+OOPER8fj/DwcLi5uWHNmjU4cuQI9PX1tWpv6NChuHTpErp374709HTcu3cPzs7OWLRoES5fvqzylXEODg4IDQ3FwoUL0bx5cyQlJSEsLAxGRkbo1q0b/vjjD2zatKm0TpmIiIioUqoQt+ArO96CJyLSjcryO5S34NXjLXjVeAueiIiIiKo0BlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQbQCoqrZxERaY+/O4nKBwbQCka24H52dnYZ94SIqOKRvS/ewMCgjHtCVLUxgFYwYrEYEokESUlJ/Jc8EZEWcnNz8ebNG5iYmDCAEpUx/gRWQNbW1nj27Bn+/fdfmJubQywWQyQSlXW3iIjKHUEQkJubi/T0dCQlJSEvLw+1atUq624RVXkMoBWQ7PVWr1+/xrNnz8q4N0RE5Z++vj6qVauGmjVrwtDQsKy7Q1TlMYBWUFKpFFKpFNnZ2cjNzS3r7hARlVt6enq8U0RUzjCAVnBisRhisbisu0FERESkMU5CIiIiIiKdYgAlIiIiIp1iACUiIiIinWIAJSIiIiKdYgAlIiIiIp1iACUiIiIinWIAJSIiIiKdYgAlIiIiIp1iACUiIiIinWIAJSIiIiKdYgAlIiIiIp1iACUiIiIinWIAJSIiIiKdYgAlIiIiIp1iACUiIiIinWIAJSIiIiKdYgAlIiIiIp1iACUiIiIinWIAJSIiIiKdYgAlIiIiIp1iACUiIiIinWIAJSIiIiKdYgAlIiIiIp0yKGkDb9++xa1bt/D48WMkJCQgPT0dxsbGsLCwgIuLC5o1awYTE5PS6CsRERERVQLFDqA3b97E0qVLcfr0aWRmZqotZ2hoiK5du2LevHlo2bJlcQ9HRERERJVEsQKov78/Zs6ciby8PACAkZER7OzsYGFhAYlEgszMTCQkJCA6OhqZmZk4cuQIjh07huXLl2PGjBmlegJEREREVLFoHUBPnTqF6dOnQ09PD6NHj8bIkSPRokUL6OvrK5XNzc3FzZs3sWXLFmzbtg2zZ8+Gm5sbunbtWiqdJyIiIqKKR+tJSD/++CNEIhF27dqFjRs3onXr1irDJwDo6+ujdevW2LRpE3777TcIggB/f/8Sd5qIiIiIKi6tA2hwcDCcnJwwcOBAreoNGjQIzs7OuHHjhraHJCIiIqJKROsAmpmZCTMzs2IdzNTUFNnZ2cWqS0RERESVg9YB1MXFBWFhYQgLC9Oq3u3btxEWFgYXFxdtD0lERERElYjWAXT48OHIzc2Fj48P9u/fj9zc3ELL5+bm4vfff0e3bt0gCAKGDx9e7M4SERERUcWn9Sz4SZMm4cyZMzhx4gT8/PwglUrRunVrODs7w8LCAoaGhsjKykJCQgIiIiJw7do1JCcnQxAEdOvWDRMnTnwf50FEREREFYTWAVQkEuHo0aNYuXIlVq1ahYSEBPz9998QiURKZQVBAABYWFhg+vTpmDlzpspyRERERFR1FGshej09PcyePRvTpk3D+fPnceXKFfmrODMyMmBkZCR/Faenpyc6deoEQ0PD0u47EREREVVAJXoXvFgsho+PD3x8fEqrP0RERERUyWk9CaksnThxAt7e3rC0tISJiQk8PDywdu1a+StBtRUUFISePXuiRo0aMDY2hqurK5YsWYKMjIwi6/7999/o27cvateuDYlEAltbW3Ts2BGrVq0qVl+IiIiIqooKE0BXrFgBX19fnDt3DhYWFqhfvz5CQ0MxefJk9O7dW+sQunv3brRr1w5Hjx6FRCJB48aNER4ejgULFqB9+/ZIS0tTWU8QBIwfPx4+Pj44dOgQ9PX14e7uDmNjYwQEBOD7778vjdMlIiIiqrR0GkB79eqFzp07a10vKCgIc+fOhZ6eHvbs2YMnT54gNDQUwcHBsLGxwdGjR7V6xWdUVBRGjhyJ3NxcrFy5EjExMQgODsbjx4/RsGFDXL9+HTNnzlRZd968ediwYQOaNm2Ka9euISYmBteuXUNkZCTi4+Oxfft2rc+PiIiIqCrRaQANCAjAhQsXtK63dOlSCIKAUaNGwc/PT77d3d1dHjxXrFih8VuWVq1ahczMTPj4+GDGjBnymfkODg7Ytm0bAGDTpk2IjY1VqBcWFoaVK1eiRo0aOHfuHFq1aqWwXyqV4rPPPtP6/IiIiIiqknJ/Cz45ORlnz54FAIwcOVJpf//+/SGVShEfH4/z588X2Z4gCDh8+LDa9tq2bYtGjRohOzsbR44cUdi3bt065ObmYsqUKahZs2ZxToeIiIioytN6Fvzz58+LfbDiTBYKCQlBVlYWjIyM4OHhobRfLBajVatWOHfuHK5evVrkjPzo6Gi8ePECAODl5aWyjJeXFx48eICrV69izJgx8u3Hjh0DAHTv3h3BwcHYunUrHj16hGrVqsHT0xOjRo1iMCUiIiIqgtYBtG7dusVeTF4QBK3rPn78GABgb28PAwPV3XV2dsa5c+fkZTVpTyKRoHbt2mrbK1gWAF6+fInnz59DJBLh/PnzmD59usJrSI8ePYrvv/8ef/zxB7y9vTU7OSIiIqIqqFi34AVBKNanOBISEgDkv01JHdk+WVlN2qtevbraMKyqPdmoqUgkwrRp09C6dWsEBwcjMzMTd+/exSeffILk5GT07dsXMTExhfYhMzMTycnJCh8iIiKiqkLrAFq7dm2IRCLcvHkTeXl5Wn2srKy07qBsTc7C3qQkkUgAAOnp6e+tvbdv3wLIf4zA1NQUx48fR/PmzWFoaAhXV1ccOXIEtWvXRnJyMtasWVNoH5YvXw5zc3P5x87Orsh+ExEREVUWWgfQ1q1bAwCuX79e6p1RxcjICACQlZWltkxmZiYAwNjY+L21J6sHAEOHDlUakTU2Nsa4ceMAAKdOnSq0D3PmzEFSUpL8U9SIKREREVFlUqwAKggCrl69+j76o0ST2+ua3KZ/t73ExES1jwWoaq/gfzdq1EhlvcaNGwPIX2e0MBKJBFKpVOFDREREVFVoPQmpTZs2kEqlePTokdYHGzhwIFJTU7Wq4+LiAiB/9npOTo7KiUgREREKZTVpLzMzE8+fP0edOnU0as/R0RESiQSZmZnyW/Tvkm0vODmJiIiIiBRpPQLaoUMHJCYm4tKlS1ofbO3atVq/Kah58+YQi8XIyMhAcHCw0v7s7Gz54wCenp5Ftmdvbw9bW1sA+QvjqyLbXrA9fX19+cLzsoD6Ltl2VaGWiIiIiPKV+4XopVKpfFmjrVu3Ku0/cOAAkpOTYWVlhY4dOxbZnkgkQu/evdW2FxgYiAcPHkAsFqNHjx4K+/7zn/8AAPbu3avyrUu//vorAODjjz8ush9EREREVVW5D6BA/vvXRSIRtmzZgr1798q3h4aGYurUqQCAmTNnKsxsX7NmDRwdHTFw4ECl9mbMmAFDQ0OcOXMGq1atkj8L+vTpU4wYMQIAMGrUKPlIqcyoUaNgZ2eHqKgoTJkyRT6RKTc3F/PmzUNISAgMDQ3x9ddfl+43gIiIiKgSKfUAmpqaipcvX8qXOyoNXl5eWLJkCfLy8jBo0CDUq1cP7u7u8PDwQGxsLHx9fTFt2jSFOomJiXj69Clevnyp1J6TkxM2b94MPT09zJw5E3Z2dvDw8ICLiwsePnyIFi1aYNWqVUr1jI2NcejQIUilUvzyyy+wtbVF69atUatWLXz33XfQ19fHpk2b4OrqWmrnTkRERFTZlEoAvXr1KkaMGAE7OzuYm5ujTp06MDExgaurK7799lskJSWV+Bjz5s3DsWPH8PHHHyM+Ph7h4eFwc3PDmjVrcOTIEejr62vV3tChQ3Hp0iV0794d6enpuHfvHpydnbFo0SJcvnwZJiYmKuu1bNkSt2/fxqhRo2BiYoJbt24BAPr06YPAwEB88cUXJT1VIiIiokpNJBT3FUXIH+0cPXo09u/fD319fXh5ecHd3R3VqlXDv//+i2vXruHRo0dwcnLCiRMn0LBhw9Lse6WRnJwMc3NzJCUlcUkmIiIq0qN+vcq6C3LfTlpd1l1Q8N/4r8q6C3ITTcrP3/SdXXa+92Nok2e0XoZJ5uXLl/j0009x69YtDBs2DEuXLlX5bvVDhw5hzJgx+OyzzxAaGqrRYvFEREREVHkV6xZ8Tk4OfH19ERoaCn9/f2zbtk1l+ATyb03v3LkT4eHh2LRpEwAgPj4e48aNK9XnRImIiIioYijWCOiyZcsQEhKCmTNn4quvvgKQv1C8Ok2aNEGdOnVw6NAhTJkyBZcvX8amTZsgkUjw008/FavjRERERFQxaR1AExMTsWrVKjg5OWHx4sXy7Y6OjhCJRGrrCYKA9PR0AEDPnj3x8ccfY+PGjZg+fTrs7OyK0XUiIiIiqoi0vgV/+PBhpKWlYfjw4QqvpFy5ciV8fHwgCAJsbGzg6+sLX19f1KpVC4Ig4NNPP8W8efPk5b/++mtkZWVp/WYkIiIiIqrYtA6ggYGBEIlE+OyzzxS2t2nTBufOncPw4cMRERGBo0eP4ujRo4iIiMDo0aPx999/y19lCQDe3t6QSCQ4depUyc+CiIiIiCoMrQNoTEwMgPx3qhf0zTffoFq1avjll19gZGQk325oaIh169ahWrVq+Oabb+TbJRIJnJ2dER4eXty+ExEREVEFpHUAlS0bampqqrD9xo0bcHZ2VngdpoxYLIaTkxNu3rypsN3U1BQpKSnadoGIiIiIKjCtA2itWrUAAK9evVLYbmBggMjISGRnZyvVycrKQkREBAwMFOc8xcXFoUaNGtp2gYiIiIgqMK0DaNOmTQHkv36zIG9vbyQnJ2PixInIysqSb8/OzsaUKVOQnJwMHx8f+fbXr18jOjqab0ciIiIiqmK0DqA9evSAIAj4/fffFbavWrUKNjY22LJlC5ydndGrVy/07t0bzs7O2LhxI2rXro2VK1fKyx8+fBh5eXno3r17yc+CiIiIiCoMrQNogwYN0LlzZxw6dAihoaHy7Q4ODggODsYXX3yB1NRUHD16FEeOHEFKSgqGDRuG69evyycuZWVl4bvvvoOZmRkGDRpUemdDREREROVesV7F+cMPP0AkEsHPzw8JCQny7ba2tti2bRsSEhLw8uVLvHjxAgkJCdi2bZv82VEAmDBhAqKjozFnzhw+A0pERERUxRTrVZzu7u5Yv349xowZg88++wyHDx9WCJIikQg1a9ZUqpeXl4evvvoK27Ztw6effopZs2YVv+dERFRhDTk9pKy7ILezy86y7gJRlVOsEVAAGDVqFPz9/XHt2jW4urrit99+U5h89K5Lly7ho48+wrp169C1a1f8/vvvhb66k4iIiIgqp2KNgMp89dVX8PDwwMSJEzFs2DB89dVX6N69O1xcXFCrVi2kpKQgMjISZ86cwePHj2FmZobvvvsOs2bNYvgkIiIiqqJKFEABoH379rh9+zb+/PNPHDx4EGfPnsWuXbvk+6tVqwZPT0+MGjUKo0aNQvXq1Ut6SCIiIiKqwEocQGV69eqFXr16Achf+/P169cwMzNTemMSEREREVVtpRZACxKLxQqz3omIiIiIZIo9CYmIiIiIqDiKNQKalpaG1NRUiMViWFhYKOz79ttv1dbr06eP/FWeRERERFQ1FSuAdurUCTdu3MC6deswfvx4hX2LFi1SO8P95MmTCAoKKs4hiYiIiKiS0DqAXrx4EdevX0ebNm2UwqeMjY0NfH19FbZduXIF165dw6VLl9CuXbvi9ZaIiIiIKjytA+jBgwchEokwY8YMtWXq16+PzZs3K2w7ffo0unXrhgMHDjCAEhEREVVhWk9CunLlCiQSCbp06aJVvS5dusDMzAyBgYHaHpKIiIiIKhGtA2hERAQcHR1hbGys9cFq166NqKgoresRERERUeWh9S34lJQUNGjQQO3+oKAgSKVSlfvMzc0RERGh7SGJiIiIqBLROoCam5sjISFB7X5PT0+1+xISEmBmZqbtIYmIiIioEtH6Fry9vT2ePHmCpKQkreolJibiyZMncHBw0PaQRERERFSJaB1AO3XqhLy8PPz6669a1du+fTvy8vLQqVMnbQ9JRERERJWI1gF09OjREIlEWLhwIcLCwjSqc+fOHSxevBj6+voYNWqU1p0kIiIiospD6wDasGFDTJo0CUlJSWjbti3WrFmDlJQUlWWTk5Ph7+8PLy8vpKSk4Msvv0SjRo1K3GkiIiIiqriK9SrOH3/8ES9evMD+/fsxbdo0zJ49G02bNoWjoyNMTEzw9u1bREVFISwsDNnZ2RAEAf369YO/v39p95+IiIiIKphiBVA9PT3s27cPnTt3xrJlyxAdHY3g4GAEBwcrlbW3t8fcuXMxZsyYEneWiIiIiCq+YgVQmdGjR2PkyJG4evUqAgMD8ezZM6SkpMDMzAx16tRBmzZt4OnpCX19/dLqLxERERFVcCUKoED+aGibNm3Qpk2b0ugPEREREVVyWk9CIiIiIiIqiWIF0M8++wyWlpYaTyr68ccfYWlpib59+xbncERERERUiWgdQP/55x8cP34cDRo0wNSpUzWqM23aNDRo0AB//vkngoKCtO4kEREREVUeWj8DumvXLohEIixYsECreosWLcKnn36K3377jc+LElGV8fnFyLLugtyuDk5l3QUiIgDFGAENCAiAqakpfHx8tKrn7e0NU1NTXLp0SdtDEhEREVElonUAjYmJgaOjIwwMtBs8NTAwgJOTE6Kjo7U9JBERERFVIloH0OzsbEgkkmIdzNDQENnZ2cWqS0RERESVg9bPgFpbWyMmJqZYB/v3339hbW1drLpEVcWQ00PKugsKdnbZWdZdICKiSkbrEdBmzZrh1atXuHXrllb1QkJCEBsbC3d3d20PSURERESViNYB9LPPPoMgCJgzZ47GdWTlRSIRevbsqe0hiYiIiKgS0TqADh8+HA4ODjhz5gyGDBmCt2/fFlr+7du3GDJkCM6cOQN7e3sMGzasuH0lIiIiokpA62dAxWIxDhw4gI4dO2LPnj04c+YMhg4divbt28PJyQkmJiZ4+/YtIiMjcfHiRezatQtxcXEwNjbG/v37IRaL38d5EBEREVEFUaxXcbZs2RIXLlyAo6Mj4uLi4O/vj169esHd3R3169eHu7s7evXqhdWrV+PVq1dwcHDAhQsX0KpVqxJ19sSJE/D29oalpSVMTEzg4eGBtWvXIi8vr1jtBQUFoWfPnqhRowaMjY3h6uqKJUuWICMjQ+M2zp49C5FIBJFIBG9v72L1g4iIiKgqKVYABfJD6P3797FlyxZ4e3vDxMQEgiDIPyYmJvD29saWLVvw4MGDEofPFStWwNfXF+fOnYOFhQXq16+P0NBQTJ48Gb1799Y6hO7evRvt2rXD0aNHIZFI0LhxY4SHh2PBggVo37490tLSimwjIyMD48ePL+4pEREREVVJxQ6gQP66niNGjMDp06eRnJyMxMRExMTEIDExEcnJyTh9+jRGjBgBQ0PDEnUyKCgIc+fOhZ6eHvbs2YMnT54gNDQUwcHBsLGxwdGjR+Hv769xe1FRURg5ciRyc3OxcuVKxMTEIDg4GI8fP0bDhg1x/fp1zJw5s8h2li5divDwcPTo0aMkp0dERERUpZQogL5LKpWiTp06kEqlpdksli5dCkEQMGrUKPj5+cm3u7u7y4PnihUrNF7kftWqVcjMzISPjw9mzJgBkUgEAHBwcMC2bdsAAJs2bUJsbKzaNu7fv49Vq1ahW7du6N27d3FPjYiIiKjKKbUA+urVK4SFhSEoKAh3795FXFxcqbSbnJyMs2fPAgBGjhyptL9///6QSqWIj4/H+fPni2xPEAQcPnxYbXtt27ZFo0aNkJ2djSNHjqhtY+zYsdDT08O6deu0OR0iIiKiKq9EAfTJkyeYMGECHBwcUKtWLbi7u+Ojjz7CBx98AFtbWzg5OWHSpEmIjIws9jFCQkKQlZUFIyMjeHh4KO0Xi8Xy50uvXr1aZHvR0dF48eIFAMDLy0tlGdl2de1t3boVly5dwpw5c+Ds7KzReRARERFRvmIH0M2bN6NJkybYuHEjYmJiFCYgyT5Pnz7F+vXr0bhxY+zYsaNYx3n8+DEAwN7eHgYGqleNkoVAWVlN2pNIJKhdu7bW7cXFxWHWrFmoX78+Zs2aVfQJEBEREZGCYgXQQ4cOYezYscjKykKzZs3wyy+/4M6dO0hMTER2djYSEhIQGhqK//73v/jggw+QlZWFkSNH4ujRo1ofKyEhAQBgYWGhtoxsn6ysJu1Vr15d/uynNu19/fXXePPmDdatWweJRFLk8VTJzMxEcnKywoeIiIioqtA6gGZmZmL8+PEQiUSYN28ebty4gbFjx6JJkyaQSqXQ19eHubk53NzcMH78eAQHB2POnDny5yY1nSgkI1uTs7CZ9LIgmJ6e/l7bO3fuHHbv3o1+/fqhS5cuRR5LneXLl8Pc3Fz+sbOzK3ZbRERERBWN1gH04MGDiIuLQ48ePbBkyRK1o4gyIpEIy5Ytw2effYZXr17h4MGDWh3PyMgIAJCVlaW2TGZmJgDA2Nj4vbWXkZGBcePGwdTUFKtXry6644WYM2cOkpKS5J+YmJgStUdERERUkWgdQP/++2+IRCLMnj1bq3qzZ8+GIAg4c+aMVvU0ub2uyW36d9tLTEyEIAgat/f9998jPDwcCxcuRN26dTXrvBoSiQRSqVThQ0RERFRVaP0u+ODgYJiamqJ169Za1fvwww9hZmaG4OBgreq5uLgAyJ+9npOTo3IiUkREhEJZTdrLzMzE8+fPUadOHY3aCwkJAQCsXLkSP/zwg0J52a36S5cuwdbWFgBw/fp13lononIl6VDPsu7C/5jwH95EVZnWI6CxsbFwcHAo8tb7u0QiERwcHPDy5Uut6jVv3hxisRgZGRkqw2t2djauX78OAPD09CyyPXt7e3lIDAgIUFlGtl1Ve3FxcYiNjVX4yCYRZWVlybfl5uZqdoJEREREVYzWATQpKQnm5ubFOphUKkVSUpLWdby9vQHkr7/5rgMHDiA5ORlWVlbo2LFjke2JRCL5m4tUtRcYGIgHDx5ALBYrvGLzzz//VLnUlCAI2L59OwCgc+fO8m2Ojo5anScRERFRVaF1AM3KytJ69FNGJBJpPQseAObNmweRSIQtW7Zg79698u2hoaGYOnUqAGDmzJkKM9vXrFkDR0dHDBw4UKm9GTNmwNDQEGfOnMGqVavkz4I+ffoUI0aMAACMGjVKPlJKRERERKWnVN8F/754eXlhyZIlyMvLw6BBg1CvXj24u7vDw8MDsbGx8PX1xbRp0xTqJCYm4unTpypv+Ts5OWHz5s3Q09PDzJkzYWdnBw8PD7i4uODhw4do0aIFVq1apavTIyIiIqpStJ6EBAA3btwo1isoZa/ALI558+bB3d0dq1evxs2bN/Hy5Uu4ublh+PDhmDhxIvT19bVqb+jQoahfvz6WL1+OwMBA3Lt3D87OzvDz88OsWbPkyzURERERUekqVgDNyMhAVFRUsQ5Y3Nv3ANC9e3d0795do7KLFi3CokWLCi3Ttm1bHDt2rNj9kRk2bBiGDRtW4naIiIiIqgKtA6hswg0RERERUXFoHUC/+OKL99EPIiIiIqoiKsQkJCIiIiKqPLQeAf3tt99KfNChQ4eWuA0iIiIiqpi0DqDDhg0r0UQigAGUiIiIqCrTOoB+/PHHWgfQ7OxsBAQEIDc3t8ThlYiIiIgqNq0D6NmzZzUum5ubix07dmDp0qXIy8sDADRr1kzbQxIRERFRJfJeJiHl5eXh119/RcOGDTFmzBg8ffoUTZs2xcGDB3Hz5s33cUgiIiIiqiCKtRC9OoIgYPfu3ViyZAnCw8MhCAJcXV2xcOFC9O/fvzQPRUREREQVVKkF0H379uHbb7/Fw4cPIQgCGjZsiAULFmDgwIF87pOIiIiI5EocQA8cOIDFixfj/v37EAQBLi4u+OabbzBo0CDo6XGZUSIiIiJSVOwAeujQISxevBhhYWEQBAHOzs745ptvMGTIEAZPIiIiIlJL6wB69OhRLFq0CKGhoRAEAY6Ojpg3bx6GDRsGfX3999FHIiIiIqpEtA6gvXr1gkgkgr6+Pvz8/DBixAiIxWJcvXpV4zbatm2r7WGJiIiIqJIo9i343Nxc7Nq1C7t27dKqnkgkQk5OTnEPS0REREQVnNYB1N7enrPaiYiIiKjYtA6gUVFR76EbRERERFRVcLo6EREREekUAygRERER6RQDKBERERHpVKm+C56ooko61LOsu/A/JtKy7kGF9qhfr7LugqJJq8u6B0RE5Q5HQImIiIhIpxhAiYiIiEinGECJiIiISKcYQImIiIhIpxhAiYiIiEinGECJiIiISKcYQImIiIhIpxhAiYiIiEinGECJiIiISKcYQImIiIhIpxhAiYiIiEinGECJiIiISKcYQImIiIhIpxhAiYiIiEinGECJiIiISKcMyroDVHV9fjGyrLsg99+y7gAREVEVwhFQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0qkKFUBPnDgBb29vWFpawsTEBB4eHli7di3y8vKK1V5QUBB69uyJGjVqwNjYGK6urliyZAkyMjJUln/06BGWL18OHx8f2NraQiwWw9LSEp06dcL27duL3Q8iIiKiqqTCBNAVK1bA19cX586dg4WFBerXr4/Q0FBMnjwZvXv31jr87d69G+3atcPRo0chkUjQuHFjhIeHY8GCBWjfvj3S0tIUyufm5qJhw4aYO3cu/v77b4jFYjRr1gxisRgXLlzAiBEj0K1bN7XhlYiIiIjyVYgAGhQUhLlz50JPTw979uzBkydPEBoaiuDgYNjY2ODo0aPw9/fXuL2oqCiMHDkSubm5WLlyJWJiYhAcHIzHjx+jYcOGuH79OmbOnKlQRxAEVK9eHfPnz8eTJ08QExOD69evIzY2Fr///juMjY1x5swZzJ8/v7RPn4iIiKhSqRABdOnSpRAEAaNGjYKfn598u7u7uzx4rlixAtnZ2Rq1t2rVKmRmZsLHxwczZsyASCQCADg4OGDbtm0AgE2bNiE2NlZeR19fHxEREViyZAmcnZ0V2vvPf/6DhQsXAgC2bdvGW/FEREREhSj3ATQ5ORlnz54FAIwcOVJpf//+/SGVShEfH4/z588X2Z4gCDh8+LDa9tq2bYtGjRohOzsbR44ckW8XiUSwsLBQ266Pjw8AICEhAXFxcUX2g4iIiKiqMijrDhQlJCQEWVlZMDIygoeHh9J+sViMVq1a4dy5c7h69ao8CKoTHR2NFy9eAAC8vLxUlvHy8sKDBw9w9epVjBkzRqN+Fnz209jYWKM6uvaoX6+y7oKiSavLugdERERUBsr9COjjx48BAPb29jAwUJ2XZbfEZWU1aU8ikaB27dolbk9m//79AICmTZtCKpVqXI+IiIioqin3I6AJCQkAUOjtb9k+WVlN2qtevbr82c+StAcAYWFhWL9+PQAoTV5SJTMzE5mZmfKvk5OTNToOERERUWVQ7kdAZbe2DQ0N1ZaRSCQAgPT0dJ23l5iYiL59+yIrKwuffvophgwZUmSd5cuXw9zcXP6xs7Mrsg4RERFRZVHuA6iRkREAICsrS20Z2WiiJs9elmZ7mZmZ6NWrFx49eoQmTZpg165dRR4fAObMmYOkpCT5JyYmRqN6RERERJVBub8Fr8ntcE1u07/bXmJiIgRBUHkbXpP2cnJyMGDAAFy8eBGOjo44c+aMRscH8kdYZaOsRERERFVNuR8BdXFxAZA/ez0nJ0dlmYiICIWymrSXmZmJ58+fF6s9QRAwfPhwHDlyBLVq1cLZs2fVTmgiIiIiIkXlPoA2b94cYrEYGRkZCA4OVtqfnZ2N69evAwA8PT2LbM/e3h62trYAgICAAJVlZNvVtTdx4kTs2rULVlZW+Pvvv1GvXj2NzoWIiIiIKkAAlUql8Pb2BgBs3bpVaf+BAweQnJwMKysrdOzYscj2RCIRevfurba9wMBAPHjwAGKxGD169FDaP2/ePKxfvx5mZmY4deoUmjRpouUZEREREVVt5T6AAvmhTyQSYcuWLdi7d698e2hoKKZOnQogf/mjgjPb16xZA0dHRwwcOFCpvRkzZsDQ0BBnzpzBqlWrIAgCAODp06cYMWIEAGDUqFHykVIZf39/fPfddzA2NsZff/2Fli1blvq5EhEREVV2FSKAenl5YcmSJcjLy8OgQYNQr149uLu7w8PDA7GxsfD19cW0adMU6iQmJuLp06d4+fKlUntOTk7YvHkz9PT0MHPmTNjZ2cHDwwMuLi54+PAhWrRogVWrVinUef78OaZPnw4AMDMzw9y5c/HRRx+p/Kg6JhERERHlK/ez4GXmzZsHd3d3rF69Gjdv3sTLly/h5uaG4cOHY+LEidDX19eqvaFDh6J+/fpYvnw5AgMDce/ePTg7O8PPzw+zZs2SL9ckk5WVJR8pffXqFV69eqW27YKv5SQiIiIiRRUmgAJA9+7d0b17d43KLlq0CIsWLSq0TNu2bXHs2DGN2nN0dJQHUCIiIiIqvgpxC56IiIiIKg8GUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0qkKFUBPnDgBb29vWFpawsTEBB4eHli7di3y8vKK1V5QUBB69uyJGjVqwNjYGK6urliyZAkyMjIKrXf//n0MHjwYtWrVgpGREerVq4fp06cjMTGxWP0gIiIiqkoqTABdsWIFfH19ce7cOVhYWKB+/foIDQ3F5MmT0bt3b61D6O7du9GuXTscPXoUEokEjRs3Rnh4OBYsWID27dsjLS1NZb3z58+jRYsW2LNnD3Jzc9GkSRO8fPkSP/74I1q0aIHY2NjSOF0iIiKiSqtCBNCgoCDMnTsXenp62LNnD548eYLQ0FAEBwfDxsYGR48ehb+/v8btRUVFYeTIkcjNzcXKlSsRExOD4OBgPH78GA0bNsT169cxc+ZMpXopKSkYMGAA0tPTMXnyZDx79gw3b95EdHQ0vLy8EBERgZEjR5bmqRMRERFVOhUigC5duhSCIGDUqFHw8/OTb3d3d5cHzxUrViA7O1uj9latWoXMzEz4+PhgxowZEIlEAAAHBwds27YNALBp0yal0cwNGzYgLi4OjRs3hr+/P8RiMQDAysoKe/bsgYGBAY4fP47g4OASnzMRERFRZVXuA2hycjLOnj0LACpHF/v37w+pVIr4+HicP3++yPYEQcDhw4fVtte2bVs0atQI2dnZOHLkiMK+Q4cOAQCGDRsGfX19hX329vbw9vYGABw8eFCDMyMiIiKqmsp9AA0JCUFWVhaMjIzg4eGhtF8sFqNVq1YAgKtXrxbZXnR0NF68eAEA8PLyUllGtr1gezk5Obh586bW9YiIiIhIUbkPoI8fPwaQP8JoYGCgsoyzs7NCWU3ak0gkqF27tsbtRUVFyW/xy/aXpB9EREREVZXqRFeOJCQkAAAsLCzUlpHtk5XVpL3q1avLn/3UpL2C/62uL5r2IzMzE5mZmfKvk5KSAOQ/bvA+pWr4jKyuZL9NKesuyCWnlZ/vTRayyroLCt73dVnaeJ2rx+tctYp2jQPl6zovT9c4wOtcHV1c57JjCIJQZNlyH0Bla3IaGhqqLSORSAAA6enp7629gmuDqquraT+WL1+OxYsXK223s7MrtF6lc/REWfdAbn9Zd6Ac28/vTsnwOi/3eI2XUDm6xgFe5+ro8jpPSUmBubl5oWXKfQA1MjICAGRlqf9XhGw00djY+L21J6snq1vwa237MWfOHEydOlX+dV5eHt68eQMrKyu1o7L0/iQnJ8POzg4xMTGQSqVl3R2i94LXOVUFvM7LliAISElJUfuIY0HlPoBqcltbk9v077aXmJgIQRBUBj5V7RX874SEBNSqVavY/ZBIJPLRUpnq1asX2Xd6v6RSKX9hUaXH65yqAl7nZaeokU+Zcj8JycXFBUD+7PWcnByVZSIiIhTKatJeZmYmnj9/rnF7jo6O8nU/ZftL0g8iIiKiqqrcB9DmzZtDLBYjIyND5QLv2dnZuH79OgDA09OzyPbs7e1ha2sLAAgICFBZRra9YHsGBgbyZaC0qUdEREREisp9AJVKpfIF3rdu3aq0/8CBA0hOToaVlRU6duxYZHsikQi9e/dW215gYCAePHgAsViMHj16KOzr06cPAGDHjh3Izc1V2BcdHS1fML9v375FnxiVGxKJBAsXLlR6LIKoMuF1TlUBr/MKRKgALl++LIhEIkFPT0/Ys2ePfPutW7cEGxsbAYDw/fffK9RZvXq14ODgIAwYMECpvYiICMHQ0FAAIKxcuVLIy8sTBEEQoqKihIYNGwoAhPHjxyvVS0pKEqytrQUAwuTJk4WsrCxBEATh9evXgpeXlwBA6NatW2meOhEREVGlIxIEDRZrKgeWLVuG+fPnA8hf8N3U1BRhYWHIy8uDr68vjhw5ovB6zEWLFmHx4sXo0KEDLly4oNTeb7/9huHDhyMvLw916tRBzZo1ERYWhuzsbLRo0QIXL16EiYmJUr1z586he/fuyMjIQI0aNWBvb4/79+8jLS0Njo6OCAoKkt/iJyIiIiJl5f4WvMy8efNw7NgxfPzxx4iPj0d4eDjc3NywZs0apfCpiaFDh+LSpUvo3r070tPTce/ePTg7O2PRokW4fPmyyvAJAJ07d8aNGzcwcOBAiEQi3LlzBzY2Npg6dSqCg4MZPomIiIiKUGFGQImISHtRUVFwcnKCg4MDoqKiFPbJlqHjnwGqKC5cuIBOnTqpvbtZHPw5KBsVZgSUqCBHR0eIRCLs2LGjrLtCJL8eRSIRpk2bVmjZn376SV6WL56gqkjT398dO3aESCTCokWLdNIv0i0GUCKiUrRnzx6lVTIK2rVrlw57U7iGDRuiYcOGZd0NIo1Vq1YNDRs2hL29fVl3hUqo3L8JiYioomjYsCEePnyIs2fPokuXLkr7Hz58iBs3bsjLlbUHDx6UdReItNK6dWtet5UER0CJiErJ559/DkD9KOfOnTsBAEOGDNFZn4iIyiMGUKoSoqOjMX78eDg5OUEikcDa2hrdunXDyZMnlcquXr0aIpEIU6dOVdrXtWtXiEQilbd/duzYAZFIhGHDhr2PU6AKoEOHDrCzs8Phw4fx9u1bhX2CIGD37t0wNjaWv9RCFUEQsG/fPnzyySewsrKCRCKBs7MzJk+ejJcvX6qtd/HiRXh7e0MqlcLc3BydOnXC33//XWh/1T2HWtTzqbJn+N6d1FRwu6w/1atXh6WlJXr37o3Hjx/Lyx49ehTt2rWDVCqFhYUF/Pz81L4emUjmwoULEIlEal88ExISgs8++wwWFhYwNTXFhx9+iIMHDwIo+roGgJMnT6J9+/YwMzODubk5unXrhpCQkNI+DQIDKFUBV69ehbu7OzZs2IC4uDi4ubnB2NgYp06dwqeffooFCxYolG/fvj2A/D/oBeXm5iIwMBAAEBMTg4iICIX9//zzD4D8EEJVk0gkwuDBg/H27VscPnxYYd/ly5cRFRWFXr16wczMTGX97OxsDBgwAH5+fjh79iyMjIzQuHFjxMbGYu3atfDw8MCjR4+U6u3btw8ff/wxzp07B0NDQzRo0AC3b99G165d8fvvv7+Xcy3M4cOH0blzZ9y5cwf16tVDVlYW/vzzT3To0AEvX77E6tWr0bNnT0RFRcHZ2Rnp6enyc8jIyNB5f6lyOHv2LNq0aYO//voLeXl5aNy4MaKjo9G/f3+sXr26yPobNmyAr68vwsPD0aBBA+Tm5uLUqVNo3749b/u/D2W3Bj5R8Tk4OAgAhO3btxda7u3bt4K9vb0AQPjPf/4jJCcny/ft2LFD0NfXFwAIJ06ckG/PyckRpFKpoKenJyQmJsq3X7t2TQAg1KlTRwAgbNu2TeFYzs7OAgDhyZMnpXOSVGHIrsdLly4Jd+/eFQAIPj4+CmVGjx4tv9ZiYmIEAMK7v4Jnz54tABCaN28uhISEyLenpaUJEyZMEAAILVu2VKjz77//CqampgIAYfbs2UJ2drYgCIKQlZUlfP3114JYLBYACA4ODkr9VtWHwra/e76RkZEqt4vFYuHHH38UcnNzBUEQhISEBOHDDz8UAAi+vr5CtWrVhN27d8vrRUdHy39+1q9fr/a4VDlo+vu7Q4cOAgBh4cKF8m3nz58XAAgdOnRQKJucnCzY2toKAIThw4cLaWlpgiAIQl5enrBu3TpBIpEUeb1Xq1ZNoU/JyclC586dBQAq36pIJcMAShWSpr/ANm/eLAAQbGxshPT0dKX9sj/q7dq1U9jerVs3AYDw119/ybetWrVKACD89NNPAgDhiy++kO/7999/BQBC3bp1S3ReVDEVDKCCIAjNmzcX9PX1hefPnwuCIAgZGRlC9erVhZo1awrZ2dkqA+irV68EiUQiSKVSISYmRukYubm5QqtWrQQAwj///CPfPn/+fAGA0KpVK5V9++CDD3QeQHv27KlU5/Tp0/J2p0yZorR/w4YNAgChR48eao9LlYPsOtH0o0kAlV0/jRo1kv8jrKAvvviiyOt90qRJSvtu374tABDMzc1Letr0Dt6Cp0rtzJkzAIDRo0fDyMhIaf+UKVMAAIGBgQrP7Mluo8tuq8v+WyQSYciQIbC3t1e4RS/7b9nte6rahgwZgtzcXOzduxcA8NdffyExMRF+fn4wMFC9+MiJEyeQmZmJLl26oG7dukr79fT00L17dwCKj4ecPn0aADB+/HiV7U6YMKFE51IcI0eOVNrWrFmzQvc3b94cAJQebaHKy8XFBV5eXmo/UqlU47ZkzzsPGTJE5c/Y8OHDi2xj1KhRStvc3NxgZGSEpKQkxMfHa9wfKhqXYaJKTfa8nKurq8r9Li4uMDQ0RFZWFp48eYIPPvgAgPJzoHl5ebh8+TI++OADWFhYoEOHDti5cyeio6MVwiif/yQA8PPzw4wZM7Bz505MnTpVPvtdNktelTt37gAArly5go8++khlmdjYWADAs2fP5Ntk13jjxo1V1lG3/X2qV6+e0rYaNWpotD81NfX9dYzKlblz5xY6abNjx45Kz+KrI5vgJvsd/i512wtSdV0C+ddmTEwMUlNTYWVlpVF/qGgMoFSpyf6Y1axZU+V+kUiEGjVq4NmzZ0hJSZFvb9myJapVq4abN28iNTUV4eHhSEhIkC+f0759e+zcuRMXL17EkCFDGEBJga2tLby9vXH69Gn8888/OHnyJBo1aoSWLVuqrZOUlAQgf4JbTExMoe2np6fL/1t2jRcMeAXZ2Nho2/0Sq1atmtK2grOPC9sv8HWIVAyyO1jqJvip216QiYmJyu16evk3i3ltli7egqdKzdTUFADw6tUrlfsFQUBcXBwAxV9QYrEYbdq0QU5ODgIDA5UCpux/L168iNjYWDx8+BA2NjZ8qwzJyf6xMmTIEGRlZRW59qfsWp03bx6E/Ofz1X4KvsJQVk92Hb9L3bWvCXV/cN9dYoqorMnCo7oR9IIDDFQ+MIBSpdagQQMAwL1791Tuf/z4MbKysqCvr690+6Xgc6Cy5z9lt+ZdXFxQq1YtXLhwQf6cKJ//pIJ69+4NU1NTREdHy5dnKozsMZGwsDCtjiO7xtUtE3P//n2t2gP+98dcVahNSkrC69evtW6T6H2S/Rzcvn1b5X7ZIy5UfjCAUqUmex3i5s2bVa4v+PPPPwMAvLy8lG6/yALlhQsXcOnSJbi6usLa2lph/5MnT7B7924AvP1OiqpVq4Zp06ahc+fOGDt2LBwcHAot7+vrC0NDQ5w4cUJhwfai+Pj4AMhfw1CVX375RfNO/3/Ozs4AgOvXryvt27Jli9btEb1vn3zyCYD8t5Dl5uYq7S9414DKBwZQqtT8/Pxgb2+P2NhYDBs2TOH2zK5du7Bx40YAwOzZs5Xqenp6QiKRIDAwEHFxcUoBU/b10aNHFb4mklm0aBHOnj2rUQisXbs2vvrqK2RnZ6NLly64cOGCwn5BEHDt2jWMHz9eYab4uHHjYGJigqtXr+Kbb75BTk4OgPxF7WfMmIG7d+9q3e9u3boBAObPny+f+AQAp06dwrfffqt2Jj9RWfHz84OtrS3u3buHcePGyQccBEHAL7/8gj179pRxD+ldDKBUoU2aNAnW1tZqPxEREdi/fz/Mzc3x+++/w9bWFq1atYK9vT2GDBmCnJwczJ8/X/4HtyAjIyO0bt1a/hycugAqCAKsrKzQpEmT93/CVKktW7YMn3/+OSIjI9GpUyfUqlULnp6eaNasGczNzeHp6YkNGzYgKytLXqdu3brYuHEjRCIRli5dilq1aqF169awtbWFv78/lixZonU/pk+fDltbW9y6dQsODg5o3rw5nJyc0K1bN0yYMAF16tQpzdMmKjEzMzPs3LkThoaG2LJlC2xtbdG6dWvUrVsXEyZMwHfffQfgfxOKqOzx/wmq0FJTUxEfH6/2k5OTA09PT4SGhmLs2LGwtrbG7du3kZqaCh8fHxw/frzQP9AFQ+e7z3i6urrKZx63a9euyHcMExXFwMAAO3fuxPHjx9GrVy8A+e+2fvHiBRo0aICJEyfiwoUL8ufdZAYPHoz/+7//Q6dOnZCRkYEHDx7Azc0NJ0+exIABA7TuR40aNRAQEID+/fujWrVqePjwISwsLLB9+3YsX768NE6VqNR5e3sjKCgIvr6+APKf/a9Tpw727t2LsWPHAtBsNjzphkjgugJERERUid28eRMtW7aEu7s7bt26VdbdIXAElIiIiCq57du3A8ifcErlAwMoERERVXjnz5/Hvn37kJmZKd+WnZ0Nf39//PLLL9DT08Po0aPLsIdUEKcyEhERUYX39OlTDB8+HGKxGE5OTpBKpXj06BGSk5MBAMuXL0ezZs3KtpMkx2dAiYiIqMJ78uQJ1qxZg/Pnz+P58+dISUmBpaUlPD09MXHiRPmauVQ+MIASERERkU7xGVAiIiIi0ikGUCIiIiLSKQZQIiIiItIpBlAiIiIi0ikGUCIiIiLSKQZQIiKiUhAVFQWRSARHR8ey7gpRuccASkQlIvujKxKJEBUVVWhZWbkLFy7opG+lqeB5Fvbhe6Yrth07dqj8/1UsFqNWrVro0aMHTpw4UdbdJKrw+CYkIiIttWzZEhKJROU+U1NTHfeG3geJRIKWLVvKv05NTUVERASOHTuGY8eOYe7cuVi2bJlCHbFYjIYNG6JOnTq67i5RhcMASkSkpQMHDvA2ayVna2uLy5cvK2xLT0/H/Pnz4e/vj+XLl2PQoEFo0qSJfH+dOnXw4MEDXXeVqELiLXgiIiINGBsbY9WqVbCxsYEgCDh37lxZd4mowmIAJaIyFx8fj+nTp6NRo0YwMjKCiYkJHB0d0bVrV6xfv15lnTdv3mDevHlo2rQpTExMYGZmhg8//BCbN29GXl6eUvlhw4ZBJBJhx44diIyMxLBhw1CnTh0YGBhg0aJFpXo+705G2bx5M1q1agUzMzOIRCKFsv/++y8mT56MBg0awNjYGNWrV0enTp1w8OBBte2/ffsWc+bMgZOTE4yMjODo6Ihp06YhNTVV4TwL6tixY6HP36qrJ3Pt2jUMHDgQderUgaGhIWxsbNC/f3+EhISoLC97dhIATp48ifbt28PMzAzm5ubo1q2b2noAkJOTg82bN6NTp06wsrKCkZERnJ2d0bdvXxw5cgQAkJubi7p160IkEuHmzZtq25o4cSJEIhFmzJihtow29PT0YGdnBwDIyspS2FfYJKSSfD+IKiWBiKgEIiMjBQACACEyMrLQsrJy58+fl29LTEwU6tWrJwAQDA0NBVdXV8HDw0OoWbOmIBKJBHNzc6V2wsLChDp16ijUqVevniASiQQAQr9+/YS8vDyFOl988YUAQJg9e7ZQvXp1QSKRCB4eHkKjRo2ERYsWlep5yso6ODgI48aNEwAIdnZ2QsuWLYXq1avLy124cEEwNzcXAAjGxsaCm5ubYGdnJz/OtGnTlNpOTU0VWrduLQAQRCKR0LRpU8HV1VUQiUSCh4eHMHDgQAGAsH37doV6HTp0UPreq/r+vFtPEATB399f/r21tLQUmjdvLlhZWQkABLFYLPzxxx9KdWTn8MsvvwgikUioVauW4OHhIZiYmAgABFNTU+H+/ftK9d68eSN4eXnJ6zs4OAgtW7YUatasKf9aZs6cOQIAYdKkSSrPKTMzU97PsLAwlWXetX37dqXjFJScnCxIpVIBgHDs2DGFfQX/fy+t7wdRZcUASkQlUtIA+sMPPwgABB8fHyE+Pl6h/NOnT4XVq1crbEtNTZUH1smTJwtJSUnyfXfv3hWaNGkiABDWrVunUE8WsPT19YUePXooHCs9Pb1Uz1NWVl9fXzAxMRGOHDki35eWliYIgiA8e/ZMsLS0FEQikfDdd98JGRkZ8jIBAQHygP1uyPn666/lIadgqLp165ZQp04dQSwWl2oAPXnypCASiQRra2uloLllyxbBwMBAMDMzE54/f66wT/a9qlatmkKbycnJQufOnQUAwoABA5T60atXLwGAUK9ePeHKlSsK+x4/fiysXLlS4WsAgrW1tZCVlaXU1h9//CEAEFq2bKnynFVRF0BTU1OFa9euCd7e3gIAoVmzZkJOTo5CGU0CqLbfD6LKigGUiEqkpAF07NixAgCFkFaYn3/+WQAg9O7dW+X+0NBQQSQSCc7OzgrbZQHL1tZWSE1N1ehYBRU8T3WfhQsXKpX98ccfVbY3depUAYDw9ddfq9x/7NgxAYDw8ccfy7clJycL1apVEwAIx48fV6pz6NAh+XFLK4B6eHgU+v/PtGnTBADCt99+q7Bd1g9Vo5O3b98WACiNbl+7dk0AIEgkEuHRo0cqj/eudu3aCQCEw4cPK+3r0aOHyn+MFEYWQNV9JBKJMHPmTCExMVGpriYBVJvvB1FlxmdAiahMyZ6nO3z4MHJycoosf+jQIQDAqFGjVO7/4IMP4OjoiIiICPz7779K+/v27QsTE5MS9Dh/GSYvLy+lj729vVLZoUOHqmyjqPPo2rUrDA0NERgYKP++XLp0CWlpaXBwcEC3bt2U6vTs2bNUlwB6+vQpgoODUbNmTfTo0UNlGdn2ixcvqtyv6vzc3NxgZGSEpKQkxMfHy7fLnu/s3bs3XFxcNOrjiBEjAAC//vqrwva4uDicPHkShoaG8PPz06itgiQSicL/t61atYKNjQ0yMzOxa9euYq8Fqs33g6gy4zJMRFSmhg8fjlWrVmHHjh04efIkunbtinbt2qFTp05wdnZWKn/nzh0AwIIFC/Ddd9+pbPP169cAgGfPnqFu3boK+xo3blziPmu6DJO1tTWsra2VtqempsoX7R8zZkyhbWRkZCA+Ph42NjZ49OgRAKBRo0ZKk5mA/AkyDRo0wLNnz4o+CQ3IvtcZGRn46KOP1PYPgNpj1qtXT+X2GjVqICYmBqmpqbCysgIA3L9/HwDw4YcfatzH/v37Y/LkyTh+/Dhev34t/37v2bMH2dnZ6NevHywtLTVuT0bVMkwAcPbsWQwYMACDBw+GiYmJ2mCujjbfD6LKjAGUiEpEX19f/t+5ublqyxUc3SxYp3bt2ggKCsI333yD48eP49dff5WPZn344Yfw9/dHmzZt5OWTkpIAoNCZzzLp6elK20o6+qkNdceSnQMABAQEFNmO7DxSU1MB5IcVdWxsbLTpYqFk/UxOTi6yn6q+14D674GeXv4NOEEQ5NuSk5MBANWrV9e4jyYmJvjPf/6DrVu3Yu/evZg0aRKA/42IDhs2TOO2NOHt7Y3Fixdj0qRJWLBggdYBVJvvB1FlxlvwRFQi5ubm8v9OTExUW67gvoJ1gPxRyYMHDyIxMRHnz5/HokWL0KhRI1y5cgU+Pj4Kr/iUvWno8ePHEPKfY1f76dixY2mcYqkr+LakrKysIs9DNtoqqxcXF6e27VevXqncLhsxVRdw3r59q7afXl5eRfaxqNewasLMzAxA4deRKu/ehr9z5w5CQkJga2uLrl27lrhf72rbti0A4Pbt2/IRYCLSDgMoEZWIVCqFra0tACAsLExtOdntXH19fbW3ISUSCTp27IiFCxciLCwMXl5eSE1Nxd69e+VlXF1dizxWeWdubo7atWsDAO7evatxvQYNGgAAHj58qDJI5uXl4eHDhyrrykbe1IXX8PBwpW2y7/X9+/dVrq1a2mRvFbpy5YpW9dq2bYtGjRrh5s2bCAsLk69l+vnnnyuMtpcW2fdCEAStwzIR5WMAJaIS8/HxAQDs2rVLbZnffvsNQP5omia3wfX19dGqVSsAwPPnz+Xb+/TpAwD4+eefK/TtStl5rFmzRuM6H330EapVq4aoqCicPn1aaf/Ro0fVPospe572+vXrSvtu3LiB0NBQpe0uLi5o2rQp3rx5I///733q1asXAODPP//EkydPtKo7fPhwAMDWrVuxe/duAKV/+10mMDAQQP6IbWGPQxCRegygRFRi06dPh1gsxtmzZzFz5kykpaXJ92VnZ+OHH36Q3x6dM2eOQt158+Zh69atSiNJYWFh2L9/PwDAw8NDvn3s2LFwdnbG+fPnMXjwYLx48UKhXmpqKvbv34+pU6eW5imWulmzZsHS0hK//vorpk6dqnT+b968wbZt27B06VL5NqlUitGjRwMAJkyYIJ+0A+TfDp48eTLEYrHK48lmzW/evBnXrl2Tb3/8+DG++OILGBionhLw/fffQyQS4csvv8SWLVuUViqIiIjAsmXL5LP6S6JFixbo3bs3MjIy0K1bN6WwHB4ejh9++EFl3aFDh8LAwADr1q1DbGwsWrZsqfCe9tJy5swZ+Zuz/Pz83ssIK1GVoIu1noio8vv111/li6AbGxsLzZs3F1q0aCGYmZnJ39qzbNkypXo9e/YUAAh6enpC/fr1hdatWwv169eXr5vYqVMnITs7W6HO/fv3BScnJ3m9xo0bC56enkKDBg0EfX19AYDg6empUKewN/1oorhvQirM5cuXBWtra/kbhdzc3ARPT0/B2dlZ/uahdxcnT0lJEVq0aCH/nrq5uQlNmzYt8k1IeXl58kXU9fT0hIYNGwpNmzYV9PT0hPbt2wuDBg1S+/1Zt26d/PtqZmYmtGjRQmjZsqVgY2Oj8IafgmTb1XFwcFD5vXzz5o3Qpk0beX1HR0eFYxX2Pf3ss8/k9bRZ+7Mg2TqgEolE8PLykn9atWqlcL4tW7YUEhISFOpqsg6oOuq+H0SVFUdAiahUDB06FLdu3cLo0aNRp04dPHjwAGFhYbC0tMTgwYMRGBiIuXPnKtWbP38+Zs+ejVatWiE1NRW3bt1Ceno6OnTogN9++w1nzpxRGp1r1KgRQkNDsWLFCrRq1QrPnj3DrVu3kJWVhQ4dOuCHH37Avn37dHXqxebl5YV79+5h3rx5cHV1RWRkJG7fvg09PT107doV69evx08//aRQx9TUFBcuXMCsWbNgb2+Phw8fIiUlBV9//TUuXrwIiUSi8lgikQiHDx/G1KlTUbt2bURGRsrfKX/mzBm1I6cA8OWXX+LWrVsYNWoUatSogbt37+Lx48ewtraGn58fDhw4oHa9U21ZWFjg4sWL+O9//wsvLy8kJCQgLCwM1apVQ79+/bBu3Tq1dWW34Yu79mdBmZmZCAgIkH9u3ryJrKwstGvXDj///DMCAgK0mq1PRIpEglCBH6IiIiIFw4YNw6+//ort27e/t2cgy6sNGzZg/Pjx6NevHw4cOFDW3SGiQnAElIiIKoWtW7cC+N9IKBGVXwygRERU4f3xxx+4ceMGnJ2d38van0RUuvgmJCIiqrA6duyIlJQUhISEAACWLl0qf6sQEZVfDKBERFRhXbx4Efr6+nB2dsa0adNKPPmIiHSDk5CIiIiISKd4n4KIiIiIdIoBlIiIiIh0igGUiIiIiHSKAZSIiIiIdIoBlIiIiIh0igGUiIiIiHSKAZSIiIiIdIoBlIiIiIh0igGUiIiIiHTq/wGDhxhrPHxluwAAAABJRU5ErkJggg=="},"metadata":{}}]},{"id":"9ca22e6a-c855-496f-a4d6-8a9cf99dab86","cell_type":"code","source":"","metadata":{"trusted":true,"libroFormatter":"formatter-string"},"execution_count":null,"outputs":[]}]}

==> figs/test.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F

if 
